Revealing precision bounds on neutrino oscillation parameters with quantum estimation theory

Quantum estimation theory provides ultimate precision bounds on parameter estimation, independent of experimental setups. In this article, we apply this theoretical framework to neutrino oscillations, aiming to clarify some subtle issues and reveal the maximum achievable precision of oscillation parameters. First, taking the example of two-flavor oscillations, we clarify how the quantum Fisher information (QFI) depends on the choice of bases when the basis transformation itself involves the parameters in question. Then, for three-flavor oscillations, we compute the QFI matrix for electron and muon neutrino states in the flavor basis and derive analytical expressions and numerical results for both diagonal and off-diagonal elements. The implications of off-diagonal correlations for multiparameter estimation are discussed, including the compatibility of optimal measurements, the Holevo bound, and the spectral analysis of the QFI matrix, from which we show that a single neutrino channel leaves exactly two parameter combinations unconstrained. The quantum Cram\'{e}r-Rao bounds on the precision of oscillation parameters for typical reactor and long-baseline accelerator neutrino experiments are obtained as vacuum, state-level benchmarks, which establish a theoretical reference for the ultimate precision achievable in future neutrino oscillation experiments.

==> anc/QFI.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    868438,      16145]
NotebookOptionsPosition[    857446,      15942]
NotebookOutlinePosition[    857879,      15959]
CellTagsIndexPosition[    857836,      15956]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Quantum Fisher Information for three-flavor neutrino oscillations\
\>", "Title",ExpressionUUID->"ed06b4ef-9688-4788-b122-07342a587029"],

Cell["\<\
This is a notebook for the calculations for the revised version, including \
the codes reproducing original results and those for revision. \
\>", "Text",
 CellChangeTimes->{
  3.9987651021665034`*^9, {3.9987673000256214`*^9, 3.9987673435809746`*^9}, {
   3.9988214856898417`*^9, 
   3.99882152513116*^9}},ExpressionUUID->"2df9b10e-9116-416d-900a-\
ffbee873e319"],

Cell[CellGroupData[{

Cell["Conventions, PMNS matrix, states, and the QFI", "Section",ExpressionUUID->"8055c10a-a141-4b39-80ef-06026b308238"],

Cell["\<\
km/GeV = 5.068 eV^-2.  Leff = (L/E)[km/GeV] * 5.068 [eV^-2] is the effective \
length.  |\[Psi]\[Alpha]> = U diag(1, e^-i D21 Leff/2, e^-i D31 Leff/2) U\
\[Dagger] |\[Alpha]>.  Q[a,b] = 4 Re[ <d_a \[Psi] | d_b \[Psi]> - <d_a \
\[Psi]|\[Psi]><\[Psi]|d_b \[Psi]> ].  Parameter order {t12, t13, t23, d, D21, \
D31} -> indices {1..6}.  Flavor 1 = \[Nu]e, flavor 2 = \[Nu]\[Mu].\
\>", "Text",
 CellChangeTimes->{{3.998767357958769*^9, 3.9987673735674477`*^9}, {
  3.9987674542626925`*^9, 
  3.998767493260871*^9}},ExpressionUUID->"8f9f35a8-49dc-476b-8e7e-\
834b8da53e80"],

Cell["\<\
params = {t12, t13, t23, d, D21, D31};
{iT12, iT13, iT23, iD, iD21, iD31} = {1, 2, 3, 4, 5, 6};
KMGEV = 5.068;

(* PDG PMNS matrix (no Majorana phases) *)
U = {{Cos[t12] Cos[t13], Sin[t12] Cos[t13], Sin[t13] Exp[-I d]},
     {-Sin[t12] Cos[t23] - Cos[t12] Sin[t13] Sin[t23] Exp[I d],
       Cos[t12] Cos[t23] - Sin[t12] Sin[t13] Sin[t23] Exp[I d], Cos[t13] \
Sin[t23]},
     {Sin[t12] Sin[t23] - Cos[t12] Sin[t13] Cos[t23] Exp[I d],
      -Cos[t12] Sin[t23] - Sin[t12] Sin[t13] Cos[t23] Exp[I d], Cos[t13] \
Cos[t23]}};

(* flavor-basis state |psi_flavor>;  flavor 1 = nu_e, 2 = nu_mu *)
psi[flavor_] := U . DiagonalMatrix[{1, Exp[-I D21 Leff/2], Exp[-I D31 \
Leff/2]}] .
   ConjugateTranspose[U] . UnitVector[3, flavor];

(* real/imag 3-vector split of the state (cheap: only 3 components) *)
stateRI[flavor_] := {
  ComplexExpand[Re[psi[flavor]], TargetFunctions -> {Re, Im}],
  ComplexExpand[Im[psi[flavor]], TargetFunctions -> {Re, Im}]};

(* QFIM element Q_ij = Re Qc_ij and SLD incompatibility U_ij = Im Qc_ij.
   Writing d_i psi = a + I b and d_j psi = c + I f (real 3-vectors) and
   ReAi = a.psiR + b.psiI, ImAi = a.psiI - b.psiR, one has
     Re Qc = 4 (a.c + b.f - (ReAi ReAj + ImAi ImAj)),
     Im Qc = 4 (a.f - b.c - (ImAi ReAj - ReAi ImAj)).  *)
qfiReIm[flavor_, i_, j_] := Module[{pr, pi, a, b, c, f, ReAi, ImAi, ReAj, \
ImAj},
  {pr, pi} = stateRI[flavor];
  a = D[pr, params[[i]]]; b = D[pi, params[[i]]];
  c = D[pr, params[[j]]]; f = D[pi, params[[j]]];
  ReAi = a . pr + b . pi; ImAi = a . pi - b . pr;
  ReAj = c . pr + f . pi; ImAj = c . pi - f . pr;
  {4 ((a . c + b . f) - (ReAi ReAj + ImAi ImAj)),
   4 ((a . f - b . c) - (ImAi ReAj - ReAi ImAj))}];

qfi[flavor_, i_, j_] := qfiReIm[flavor, i, j][[1]];
qfiIm[flavor_, i_, j_] := qfiReIm[flavor, i, j][[2]];

(* memoized exact (unsimplified) QFI element, used for the \"Full\" curves *)
Qfull[f_, i_, j_] := Qfull[f, i, j] = qfi[f, i, j];\
\>", "Input",
 CellLabel->
  "In[799]:=",ExpressionUUID->"3a4362e1-d9ef-4a53-b673-8c8d98d489a2"],

Cell["\<\
Small-parameter series as in anc/QFI.nb: the angle t13 ~ \[Epsilon] and \
D21/D31 ~ \[Epsilon]^2.  Substitute t13 -> t13 \[Epsilon], D21 -> D31 r21 \
\[Epsilon]^2, expand the small state components with SeriesData arithmetic to \
the requested order (\[Epsilon]^2 or \[Epsilon]^4), recombine, and finally \
replace the angle t13 -> Sin[t13] (so Sin and Cos of t13 appear).  This \
avoids expanding/simplifying the full QFI first, which is what makes the \
original notebook slow.\
\>", "Text",
 CellChangeTimes->{
  3.999804375096125*^9},ExpressionUUID->"0e22a946-861c-41c8-983a-\
b0cbf12176a6"],

Cell["\<\
qfiSeries[flavor_, i_, j_, order_] := Module[{pr, pi, a, b, c, f, u, v, r, s, \
sc},
  {pr, pi} = stateRI[flavor];
  (* small parameters as in anc/QFI.nb: t13 (angle) ~ eps, D21/D31 ~ eps^2 *)
  sc = {t13 -> t13*eps, D21 -> D31*r21*eps^2};
  a = Series[D[pr, params[[i]]] /. sc, {eps, 0, order}];
  b = Series[D[pi, params[[i]]] /. sc, {eps, 0, order}];
  c = Series[D[pr, params[[j]]] /. sc, {eps, 0, order}];
  f = Series[D[pi, params[[j]]] /. sc, {eps, 0, order}];
  pr = Series[pr /. sc, {eps, 0, order}];
  pi = Series[pi /. sc, {eps, 0, order}];
  u = a . pr + b . pi; v = a . pi - b . pr;
  r = pr . c + pi . f; s = pr . f - pi . c;
  Normal[4 (a . c + b . f - (u r - v s))] /. {eps -> 1, r21 -> D21/D31}];\
\>", "Input",
 CellChangeTimes->{3.9998043468052597`*^9},
 CellLabel->
  "In[820]:=",ExpressionUUID->"063a81b4-d844-466a-8bd7-9c696c296a50"],

Cell["\<\
Benchmark parameters (NuFit 6.1, normal ordering) and the shared plotting \
style taken from anc/QFI.nb.\
\>", "Text",ExpressionUUID->"f2ea4b1c-3096-4c92-925b-a2c10a597ee7"],

Cell["\<\
bm = {t12 -> 33.76 Degree, t13 -> 8.62 Degree, t23 -> 43.29 Degree,
      d -> 212 Degree, D21 -> 7.537*10^-5, D31 -> 2.511*10^-3};
p0 = {33.76 Degree, 8.62 Degree, 43.29 Degree, 212 Degree, 7.537*10^-5, \
2.511*10^-3};

(* x-axis substitutions: aa in 10^3 km/GeV (nu_e) or km/GeV (nu_mu) *)
subsNue[aa_] := Join[bm, {Leff -> aa*1000*5.068}];
subsNumu[aa_] := Join[bm, {Leff -> aa*5.068}];

(* shared style (from anc/QFI.nb) *)
baseStyle = {Black, FontFamily -> \"Times New Roman\", Bold, FontSize -> 16};
xlNue = Row[{Style[\"L\", Italic], \"/\", Style[\"E\", Italic], \" [\", \
Superscript[10, 3], \" km/GeV]\"}];
xlNumu = Row[{Style[\"L\", Italic], \"/\", Style[\"E\", Italic], \" \
[km/GeV]\"}];
nueF = Subscript[\[Nu], Style[\"e\", Italic]];
numuF = Subscript[\[Nu], \[Mu]];
Qlab[p_, f_] := Subsuperscript[Style[\"Q\", Italic], p, f];
th12 = Subscript[\[Theta], 12]; th13 = Subscript[\[Theta], 13]; th23 = \
Subscript[\[Theta], 23];
dcp = Subscript[\[Delta], CP];
dm2[i_] := Subsuperscript[Row[{\[CapitalDelta], Style[\"m\", Italic]}], i, \
2];
suffix3 = Row[{\" [\", Superscript[10, 3], \" km/GeV]\"}];
suffix6 = Row[{\" [\", Superscript[10, 6], \" \", Superscript[\"km\", 2], \"/\
\", Superscript[\"GeV\", 2], \"]\"}];

(* plot legend / marker helpers *)
legend[labels_, pos_, size_] := Placed[LineLegend[labels,
   LabelStyle -> {FontFamily -> \"Times New Roman\", FontSize -> size}], \
pos];
marker[sym_, pos_, lab_, labpos_, ssize_, lsize_] := {
   Text[Style[sym, Blue, ssize], pos],
   Text[Style[lab, Blue, lsize], labpos]};\
\>", "Input",
 CellLabel->
  "In[821]:=",ExpressionUUID->"b8fd6ad7-d65a-41fb-8109-4d3654c3154b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Efficient symbolic derivation of the approximate formulas", "Section",ExpressionUUID->"0354ec62-22a1-4f34-a5dc-3693abab6c3b"],

Cell["\<\
The exact (Full) QFI elements are computed above by qfi[...] with the \
real/imag decomposition (no Conjugate/Re on the full product, no \
FullSimplify).  Below, the \"Approx.\" / \"Num. Approx.\" curves are derived: \
six elements by the \[Epsilon]^4 series and three by sending a parameter to \
zero.\
\>", "Text",ExpressionUUID->"74a46a96-f360-43e1-9ca3-1fd3331f76d3"],

Cell["\<\
(* small-parameter series as in anc/QFI.nb: t13 (angle) ~ eps, D21/D31 ~ eps^2.
   After the series, the angle t13 is replaced by Sin[t13] (so Sin and Cos of \
t13
   appear), except for Q[theta13,theta13] nu_mu where t13 stays as the angle. \
*)
Qtheta13NueSeries   = Simplify[qfiSeries[1, iT13, iT13, 4] /. t13 -> Sin[t13]];
QdeltaNueSeries     = Simplify[qfiSeries[1, iD, iD, 4] /. t13 -> Sin[t13]];
Qtheta13NumuSeries  = Simplify[qfiSeries[2, iT13, iT13, 2]];   (* t13 kept as \
the angle *)
Qtheta23NumuSeries  = Simplify[qfiSeries[2, iT23, iT23, 2] /. t13 -> Sin[t13]];
Qdm21NumuSeries     = Simplify[qfiSeries[2, iD21, iD21, 2] /. t13 -> Sin[t13]];
Qtheta23DeltaSeries = Simplify[qfiSeries[2, iT23, iD, 4]];     (* Num. \
Approx.: angle kept *)

(* parameter -> 0 limits *)
QdeltaNumuLimit = Simplify[qfi[2, iD, iD] /. {D21 -> 0}];
Qtheta12NumuLimit = Simplify[qfi[2, iT12, iT12] /. {t13 -> 0}];
(* Q[t23,d] vanishes at t13 = 0 (delta decouples); keep the leading sin^2 t13 \
term *)
Qtheta23DeltaLeading = Simplify[Normal[Series[
   (qfi[2, iT23, iD] /. {D21 -> 0}) /. {Sin[t13] -> S, Cos[t13] -> C},
   {S, 0, 2}]] /. {S -> Sin[t13], C -> Cos[t13]}];\
\>", "Input",
 CellChangeTimes->{3.99980443124401*^9},
 CellLabel->
  "In[844]:=",ExpressionUUID->"6356dea3-7680-4a19-9129-34d5915051a7"],

Cell["Approximate formulas actually used by the figures:", "Text",ExpressionUUID->"d92b5745-8df9-4020-8780-c8def3c8ac62"],

Cell[CellGroupData[{

Cell["\<\
TableForm[{
  {\"Q[\[Theta]13,\[Theta]13] nu_e (eps^4)\", Qtheta13NueSeries},
  {\"Q[\[Delta],\[Delta]] nu_e (eps^4)\", QdeltaNueSeries},
  {\"Q[\[Theta]13,\[Theta]13] nu_mu (eps^2, angle)\", Qtheta13NumuSeries},
  {\"Q[\[Theta]23,\[Theta]23] nu_mu (eps^2)\", Qtheta23NumuSeries},
  {\"Q[\[CapitalDelta]21,\[CapitalDelta]21] nu_mu (eps^2)\", \
Qdm21NumuSeries},
  {\"Q[\[Theta]23,\[Delta]] nu_mu (eps^4, Num. Approx.)\", \
Qtheta23DeltaSeries},
  {\"Q[\[Delta],\[Delta]] nu_mu (D21 -> 0)\", QdeltaNumuLimit},
  {\"Q[\[Theta]12,\[Theta]12] nu_mu (t13 -> 0)\", Qtheta12NumuLimit},
  {\"Q[\[Theta]23,\[Delta]] nu_mu (leading sin^2 t13)\", \
Qtheta23DeltaLeading}
}]\
\>", "Input",
 CellChangeTimes->{3.9998044491517506`*^9},
 CellLabel->
  "In[857]:=",ExpressionUUID->"08ccbe90-6556-4085-97c2-c48c3331020e"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Q[\[Theta]13,\[Theta]13] nu_e (eps^4)\"\>", 
     RowBox[{
      FractionBox["1", "24"], " ", 
      RowBox[{"(", 
       RowBox[{"192", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["D21", "2"], " ", 
         SuperscriptBox["Leff", "2"]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "+", 
           RowBox[{
            SuperscriptBox["D21", "2"], " ", 
            SuperscriptBox["Leff", "2"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"D31", " ", "Leff"}], "2"], "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["D21", "2"], " ", 
         SuperscriptBox["Leff", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "2"], "-", 
           RowBox[{"2", " ", "t12"}]}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["D21", "2"], " ", 
         SuperscriptBox["Leff", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "t12"}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["D21", "2"], " ", 
         SuperscriptBox["Leff", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "2"], "+", 
           RowBox[{"2", " ", "t12"}]}], "]"}]}], "-", 
        RowBox[{"16", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"D31", " ", "Leff"}], "-", 
           RowBox[{"4", " ", "t13"}]}], "]"}]}], "+", 
        RowBox[{"16", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"D31", " ", "Leff"}], "-", 
           RowBox[{"2", " ", "t13"}]}], "]"}]}], "-", 
        RowBox[{"32", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "t13"}], "]"}]}], "+", 
        RowBox[{"32", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "t13"}], "]"}]}], "+", 
        RowBox[{"16", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"D31", " ", "Leff"}], "+", 
           RowBox[{"2", " ", "t13"}]}], "]"}]}], "-", 
        RowBox[{"16", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"D31", " ", "Leff"}], "+", 
           RowBox[{"4", " ", "t13"}]}], "]"}]}], "-", 
        RowBox[{"48", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"D31", " ", "Leff"}], "2"], "]"}]}], "+", 
        RowBox[{"48", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"D31", " ", "Leff"}], "]"}]}], "+", 
        RowBox[{"24", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "2"], "-", 
           RowBox[{"2", " ", "t12"}]}], "]"}]}], "-", 
        RowBox[{"24", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"D31", " ", "Leff"}], "-", 
           RowBox[{"2", " ", "t12"}]}], "]"}]}], "+", 
        RowBox[{"24", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "2"], "+", 
           RowBox[{"2", " ", "t12"}]}], "]"}]}], "-", 
        RowBox[{"24", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"D31", " ", "Leff"}], "+", 
           RowBox[{"2", " ", "t12"}]}], "]"}]}], "-", 
        RowBox[{"24", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"D31", " ", "Leff"}], "-", 
           RowBox[{"2", " ", "t13"}]}], "]"}]}], "+", 
        RowBox[{"12", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"D31", " ", "Leff"}], "+", 
           RowBox[{"2", " ", "t12"}], "-", 
           RowBox[{"2", " ", "t13"}]}], "]"}]}], "-", 
        RowBox[{"24", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"D31", " ", "Leff"}], "+", 
           RowBox[{"2", " ", "t13"}]}], "]"}]}], "+", 
        RowBox[{"12", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"D31", " ", "Leff"}], "-", 
           RowBox[{"2", " ", "t12"}], "+", 
           RowBox[{"2", " ", "t13"}]}], "]"}]}], "+", 
        RowBox[{"12", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"D31", " ", "Leff"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"t12", "+", "t13"}], ")"}]}]}], "]"}]}], "+", 
        RowBox[{"12", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"D31", " ", "Leff"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"t12", "+", "t13"}], ")"}]}]}], "]"}]}]}], ")"}]}]},
    {"\<\"Q[\[Delta],\[Delta]] nu_e (eps^4)\"\>", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", "3"]}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"D31", " ", "Leff"}], "4"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "t13", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"D31", " ", "Leff"}], "4"], "]"}]}], "-", 
        RowBox[{"3", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t12"}]}], "]"}]}], "-", 
        RowBox[{"3", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t12"}]}], "]"}]}], "+", 
        RowBox[{"28", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"D31", " ", "Leff"}], "4"], "]"}]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "]"}]}], "-", 
        RowBox[{"26", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t13"}]}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t13"}]}], "]"}]}], "-", 
        RowBox[{"26", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t13"}]}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t13"}]}], "]"}]}]}], ")"}]}]},
    {"\<\"Q[\[Theta]13,\[Theta]13] nu_mu (eps^2, angle)\"\>", 
     RowBox[{"2", " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"D31", " ", "Leff"}], "4"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "t23", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"D31", " ", "Leff"}], "4"], "]"}]}], "+", 
        RowBox[{"D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t12"}]}], "]"}]}], "+", 
        RowBox[{"D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t12"}]}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"D31", " ", "Leff"}], "4"], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["t13", "2"], " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"D31", " ", "Leff"}], "4"], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["t13", "2"], " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["t13", "2"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["t13", "2"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["t13", "2"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["t13", "2"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}]}], ")"}]}]},
    {"\<\"Q[\[Theta]23,\[Theta]23] nu_mu (eps^2)\"\>", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"D31", " ", "Leff"}], "4"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"D31", " ", "Leff"}], "4"], "]"}]}], "+", 
        RowBox[{"4", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "]"}]}], "-", 
        RowBox[{"6", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t12"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t12"}]}], "]"}]}], "-", 
        RowBox[{"6", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t12"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t12"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t12"}], "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t12"}], "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t12"}], "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t12"}], "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t12"}], "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t12"}], "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t12"}], "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t12"}], "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"16", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"D31", " ", "Leff"}], "4"], "]"}]}], "+", 
        RowBox[{"20", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t13"}]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t13"}]}], "]"}]}], "+", 
        RowBox[{"20", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t13"}]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t13"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t13"}], "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t13"}], "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t13"}], "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t13"}], "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t13"}], "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t13"}], "+", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t13"}], "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t13"}], "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t13"}], "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t13"}], "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"t13", "+", "t23"}], ")"}]}]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"t13", "+", "t23"}], ")"}]}]}], "]"}]}]}], ")"}]}]},
    {"\<\"Q[\[CapitalDelta]21,\[CapitalDelta]21] nu_mu (eps^2)\"\>", 
     RowBox[{
      FractionBox["1", "512"], " ", 
      SuperscriptBox["Leff", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"104", "-", 
        RowBox[{"8", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "d"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"d", "-", 
             RowBox[{"2", " ", "t12"}]}], ")"}]}], "]"}]}], "-", 
        RowBox[{"32", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "t12"}], "]"}]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "t12"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"d", "+", 
             RowBox[{"2", " ", "t12"}]}], ")"}]}], "]"}]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"4", " ", "t12"}], "-", 
           RowBox[{"2", " ", "t13"}]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"d", "-", "t13"}], ")"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"d", "-", 
             RowBox[{"2", " ", "t12"}], "-", "t13"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"32", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"t12", "-", "t13"}], ")"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"d", "+", 
             RowBox[{"2", " ", "t12"}], "-", "t13"}], ")"}]}], "]"}]}], "-", 
        RowBox[{"48", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "t13"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"d", "+", "t13"}], ")"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"d", "-", 
             RowBox[{"2", " ", "t12"}], "+", "t13"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"32", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"t12", "+", "t13"}], ")"}]}], "]"}]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "t12"}], "+", "t13"}], ")"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"d", "+", 
             RowBox[{"2", " ", "t12"}], "+", "t13"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"4", " ", "t12"}], "-", 
           RowBox[{"2", " ", "t13"}], "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"d", "-", 
             RowBox[{"2", " ", "t23"}]}], ")"}]}], "]"}]}], "-", 
        RowBox[{"16", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"t12", "-", 
             RowBox[{"2", " ", "t23"}]}], ")"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"d", "+", 
             RowBox[{"2", " ", "t12"}], "-", 
             RowBox[{"2", " ", "t23"}]}], ")"}]}], "]"}]}], "-", 
        RowBox[{"16", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"4", " ", "t12"}], "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"d", "-", "t13", "-", 
             RowBox[{"2", " ", "t23"}]}], ")"}]}], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"d", "-", 
            RowBox[{"2", " ", "t12"}], "-", "t13", "-", 
            RowBox[{"2", " ", "t23"}]}], ")"}]}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"d", "+", 
            RowBox[{"2", " ", "t12"}], "-", "t13", "-", 
            RowBox[{"2", " ", "t23"}]}], ")"}]}], "]"}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"t13", "-", 
             RowBox[{"2", " ", "t23"}]}], ")"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"d", "+", "t13", "-", 
             RowBox[{"2", " ", "t23"}]}], ")"}]}], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"d", "-", 
            RowBox[{"2", " ", "t12"}], "+", "t13", "-", 
            RowBox[{"2", " ", "t23"}]}], ")"}]}], "]"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "t12"}], "+", "t13", "-", 
             RowBox[{"2", " ", "t23"}]}], ")"}]}], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"d", "+", 
            RowBox[{"2", " ", "t12"}], "+", "t13", "-", 
            RowBox[{"2", " ", "t23"}]}], ")"}]}], "]"}], "+", 
        RowBox[{"32", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"t12", "-", "t23"}], ")"}]}], "]"}]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"t12", "-", "t23"}], ")"}]}], "]"}]}], "-", 
        RowBox[{"16", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"t12", "-", "t13", "-", "t23"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"32", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"t13", "-", "t23"}], ")"}]}], "]"}]}], "-", 
        RowBox[{"16", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"t12", "+", "t13", "-", "t23"}], ")"}]}], "]"}]}], "-", 
        RowBox[{"32", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "t23"}], "]"}]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "t23"}], "]"}]}], "+", 
        RowBox[{"32", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"t12", "+", "t23"}], ")"}]}], "]"}]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"t12", "+", "t23"}], ")"}]}], "]"}]}], "-", 
        RowBox[{"16", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "t12"}], "+", "t23"}], ")"}]}], "]"}]}], "-", 
        RowBox[{"16", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"t12", "-", "t13", "+", "t23"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"32", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"t13", "+", "t23"}], ")"}]}], "]"}]}], "-", 
        RowBox[{"16", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"t12", "+", "t13", "+", "t23"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"d", "+", 
             RowBox[{"2", " ", "t23"}]}], ")"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"d", "-", 
             RowBox[{"2", " ", "t12"}], "+", 
             RowBox[{"2", " ", "t23"}]}], ")"}]}], "]"}]}], "-", 
        RowBox[{"16", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"t12", "+", 
             RowBox[{"2", " ", "t23"}]}], ")"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"d", "-", "t13", "+", 
             RowBox[{"2", " ", "t23"}]}], ")"}]}], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"d", "-", 
            RowBox[{"2", " ", "t12"}], "-", "t13", "+", 
            RowBox[{"2", " ", "t23"}]}], ")"}]}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"d", "+", 
            RowBox[{"2", " ", "t12"}], "-", "t13", "+", 
            RowBox[{"2", " ", "t23"}]}], ")"}]}], "]"}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"t13", "+", 
             RowBox[{"2", " ", "t23"}]}], ")"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"d", "+", "t13", "+", 
             RowBox[{"2", " ", "t23"}]}], ")"}]}], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"d", "-", 
            RowBox[{"2", " ", "t12"}], "+", "t13", "+", 
            RowBox[{"2", " ", "t23"}]}], ")"}]}], "]"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "t12"}], "+", "t13", "+", 
             RowBox[{"2", " ", "t23"}]}], ")"}]}], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"d", "+", 
            RowBox[{"2", " ", "t12"}], "+", "t13", "+", 
            RowBox[{"2", " ", "t23"}]}], ")"}]}], "]"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"4", " ", "t12"}], "-", 
           RowBox[{"2", " ", "t13"}], "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"d", "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"t12", "+", "t23"}], ")"}]}]}], ")"}]}], "]"}]}], "-", 
        
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"d", "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"t12", "+", "t23"}], ")"}]}]}], ")"}]}], "]"}]}], "+", 
        
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "-", 
           RowBox[{"4", " ", "t12"}], "-", "t13", "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "-", 
           RowBox[{"2", " ", "t12"}], "-", "t13", "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "+", 
           RowBox[{"2", " ", "t12"}], "-", "t13", "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "+", 
           RowBox[{"4", " ", "t12"}], "-", "t13", "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "-", 
           RowBox[{"4", " ", "t12"}], "+", "t13", "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "-", 
           RowBox[{"2", " ", "t12"}], "+", "t13", "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "+", 
           RowBox[{"2", " ", "t12"}], "+", "t13", "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "+", 
           RowBox[{"4", " ", "t12"}], "+", "t13", "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "-", 
           RowBox[{"4", " ", "t12"}], "-", "t13", "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"16", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "-", 
           RowBox[{"2", " ", "t12"}], "-", "t13", "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"16", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "+", 
           RowBox[{"2", " ", "t12"}], "-", "t13", "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "+", 
           RowBox[{"4", " ", "t12"}], "-", "t13", "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "-", 
           RowBox[{"4", " ", "t12"}], "+", "t13", "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"16", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "-", 
           RowBox[{"2", " ", "t12"}], "+", "t13", "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"16", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "+", 
           RowBox[{"2", " ", "t12"}], "+", "t13", "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "+", 
           RowBox[{"4", " ", "t12"}], "+", "t13", "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "-", 
           RowBox[{"4", " ", "t12"}], "-", "t13", "+", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"16", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "-", 
           RowBox[{"2", " ", "t12"}], "-", "t13", "+", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"16", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "+", 
           RowBox[{"2", " ", "t12"}], "-", "t13", "+", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "+", 
           RowBox[{"4", " ", "t12"}], "-", "t13", "+", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "-", 
           RowBox[{"4", " ", "t12"}], "+", "t13", "+", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"16", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "-", 
           RowBox[{"2", " ", "t12"}], "+", "t13", "+", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"16", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "+", 
           RowBox[{"2", " ", "t12"}], "+", "t13", "+", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "+", 
           RowBox[{"4", " ", "t12"}], "+", "t13", "+", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "-", 
           RowBox[{"4", " ", "t12"}], "-", "t13", "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "-", 
           RowBox[{"2", " ", "t12"}], "-", "t13", "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "+", 
           RowBox[{"2", " ", "t12"}], "-", "t13", "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "+", 
           RowBox[{"4", " ", "t12"}], "-", "t13", "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "-", 
           RowBox[{"4", " ", "t12"}], "+", "t13", "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "-", 
           RowBox[{"2", " ", "t12"}], "+", "t13", "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "+", 
           RowBox[{"2", " ", "t12"}], "+", "t13", "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"d", "+", 
           RowBox[{"4", " ", "t12"}], "+", "t13", "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}]}], ")"}]}]},
    {"\<\"Q[\[Theta]23,\[Delta]] nu_mu (eps^4, Num. Approx.)\"\>", 
     RowBox[{
      FractionBox["1", "24"], " ", "t13", " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"D31", " ", "Leff"}], "4"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"d", "-", 
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t12"}]}], "]"}]}], "+", 
        RowBox[{"18", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"d", "+", 
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t12"}]}], "]"}]}], "-", 
        RowBox[{"6", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"d", "+", 
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t12"}]}], "]"}]}], "-", 
        RowBox[{"12", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"d", "-", 
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t12"}]}], "]"}]}], "-", 
        RowBox[{"18", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"d", "+", 
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t12"}]}], "]"}]}], "+", 
        RowBox[{"6", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"d", "+", 
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t12"}]}], "]"}]}], "-", 
        RowBox[{"12", " ", "D21", " ", "Leff", " ", "t13", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"6", " ", "D21", " ", "Leff", " ", "t13", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t12"}], "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"3", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"d", "+", 
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t12"}], "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"3", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"d", "+", 
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t12"}], "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"6", " ", "D21", " ", "Leff", " ", "t13", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t12"}], "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"3", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"d", "+", 
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t12"}], "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"3", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"d", "+", 
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t12"}], "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"24", " ", "D21", " ", "Leff", " ", "t13", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"6", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"d", "-", 
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t12"}], "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"12", " ", "D21", " ", "Leff", " ", "t13", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t12"}], "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"24", " ", "D21", " ", "Leff", " ", "t13", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"6", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"d", "-", 
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t12"}], "+", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"12", " ", "D21", " ", "Leff", " ", "t13", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t12"}], "+", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"12", " ", "D21", " ", "Leff", " ", "t13", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"6", " ", "D21", " ", "Leff", " ", "t13", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t12"}], "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"3", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"d", "+", 
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t12"}], "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"3", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"d", "+", 
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t12"}], "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"6", " ", "D21", " ", "Leff", " ", "t13", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t12"}], "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"3", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"d", "+", 
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t12"}], "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"3", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"d", "+", 
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t12"}], "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"6", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"d", "-", 
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"t12", "+", "t23"}], ")"}]}]}], "]"}]}], "-", 
        RowBox[{"12", " ", "D21", " ", "Leff", " ", "t13", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"t12", "+", "t23"}], ")"}]}]}], "]"}]}], "+", 
        RowBox[{"6", " ", "D21", " ", "Leff", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"d", "-", 
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"t12", "+", "t23"}], ")"}]}]}], "]"}]}], "+", 
        RowBox[{"12", " ", "D21", " ", "Leff", " ", "t13", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"t12", "+", "t23"}], ")"}]}]}], "]"}]}], "-", 
        RowBox[{"24", " ", "t13", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["t13", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"24", " ", "t13", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"56", " ", 
         SuperscriptBox["t13", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"48", " ", "t13", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"112", " ", 
         SuperscriptBox["t13", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"48", " ", "t13", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"112", " ", 
         SuperscriptBox["t13", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"48", " ", "t13", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"112", " ", 
         SuperscriptBox["t13", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"48", " ", "t13", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"112", " ", 
         SuperscriptBox["t13", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"24", " ", "t13", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"56", " ", 
         SuperscriptBox["t13", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "-", 
        RowBox[{"24", " ", "t13", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["t13", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", "D31", " ", "Leff"}], "4"], "+", 
           RowBox[{"4", " ", "t23"}]}], "]"}]}]}], ")"}]}]},
    {"\<\"Q[\[Delta],\[Delta]] nu_mu (D21 -> 0)\"\>", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"28", "+", 
        RowBox[{"4", " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"D31", " ", "Leff"}], "2"], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "2"], "-", 
           RowBox[{"4", " ", "t13"}]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "t13"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "2"], "+", 
           RowBox[{"4", " ", "t13"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "2"], "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"D31", " ", "Leff"}], "2"], "-", 
          RowBox[{"4", " ", "t13"}], "-", 
          RowBox[{"2", " ", "t23"}]}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"4", " ", "t13"}], "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"D31", " ", "Leff"}], "2"], "+", 
          RowBox[{"4", " ", "t13"}], "-", 
          RowBox[{"2", " ", "t23"}]}], "]"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "t23"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "t13"}], "+", "t23"}], ")"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D31", " ", "Leff"}], "2"], "+", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"D31", " ", "Leff"}], "2"], "-", 
          RowBox[{"4", " ", "t13"}], "+", 
          RowBox[{"2", " ", "t23"}]}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"D31", " ", "Leff"}], "2"], "+", 
          RowBox[{"4", " ", "t13"}], "+", 
          RowBox[{"2", " ", "t23"}]}], "]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"D31", " ", "Leff"}], "4"], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "t13"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "t23", "]"}], "2"]}]},
    {"\<\"Q[\[Theta]12,\[Theta]12] nu_mu (t13 -> 0)\"\>", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "t23", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"28", "-", 
        RowBox[{"4", " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"D21", " ", "Leff"}], "2"], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D21", " ", "Leff"}], "2"], "-", 
           RowBox[{"4", " ", "t12"}]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "t12"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D21", " ", "Leff"}], "2"], "+", 
           RowBox[{"4", " ", "t12"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D21", " ", "Leff"}], "2"], "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"D21", " ", "Leff"}], "2"], "-", 
          RowBox[{"4", " ", "t12"}], "-", 
          RowBox[{"2", " ", "t23"}]}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"4", " ", "t12"}], "-", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"D21", " ", "Leff"}], "2"], "+", 
          RowBox[{"4", " ", "t12"}], "-", 
          RowBox[{"2", " ", "t23"}]}], "]"}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "t23"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "t12"}], "+", "t23"}], ")"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"D21", " ", "Leff"}], "2"], "+", 
           RowBox[{"2", " ", "t23"}]}], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"D21", " ", "Leff"}], "2"], "-", 
          RowBox[{"4", " ", "t12"}], "+", 
          RowBox[{"2", " ", "t23"}]}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"D21", " ", "Leff"}], "2"], "+", 
          RowBox[{"4", " ", "t12"}], "+", 
          RowBox[{"2", " ", "t23"}]}], "]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"D21", " ", "Leff"}], "4"], "]"}], "2"]}]},
    {"\<\"Q[\[Theta]23,\[Delta]] nu_mu (leading sin^2 t13)\"\>", 
     RowBox[{
      RowBox[{"-", "64"}], " ", 
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"D31", " ", "Leff"}], "4"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "t13", "]"}], "4"], " ", 
      RowBox[{"Cos", "[", "t23", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"D31", " ", "Leff"}], "4"], "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "t13", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "t23", "]"}], "3"]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.998763185965424*^9, 3.9988215716911306`*^9, 
  3.99882326276261*^9, 3.9988269438910885`*^9, 3.9997444422845535`*^9, 
  3.999804462194525*^9, 4.000590645661129*^9, 4.0006033839639235`*^9, 
  4.0006035338593135`*^9, 4.000603756858423*^9, 4.000604182149765*^9},
 CellLabel->
  "Out[857]//TableForm=",ExpressionUUID->"5ea5ec90-c516-4d72-832d-\
5996731308bb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Nu]e beam", "Chapter",ExpressionUUID->"bcfae414-3650-4f41-957c-d481a82815fc"],

Cell[CellGroupData[{

Cell["\[Theta]13", "Section",ExpressionUUID->"108a5e5e-46d9-4ea1-8a9d-02a9d8887e44"],

Cell[CellGroupData[{

Cell["\<\
Plot[{Qfull[1, iT13, iT13] /. subsNue[aa], Qtheta13NueSeries /. subsNue[aa]},
  {aa, 0, 15}, Frame -> True,
  PlotStyle -> {{Black}, {Red, Dashed}},
  FrameLabel -> {xlNue, Qlab[th13, nueF]},
  (*PlotLegends -> legend[{\"Full\", \"Approx.\"}, {0.6, 0.925}, 14],*)
  FrameStyle -> Black, BaseStyle -> baseStyle,
  PlotRange -> {{0, 14}, {0, 20}},
  Epilog -> {marker[\"\[FivePointedStar]\", {13.25, Qfull[1, iT13, iT13] /. \
subsNue[13.25]}, \"JUNO\", {13.2, 10}, 20, 14],
             marker[\"\[FilledSmallCircle]\", {0.425, Qfull[1, iT13, iT13] /. \
subsNue[0.425]}, \"Daya Bay\", {1.2, 17}, 20, 14]},
  AspectRatio -> 0.618, ImageSize -> 450]\
\>", "Input",
 CellChangeTimes->{{3.9987677139797544`*^9, 3.9987677141253347`*^9}, {
  3.9987678090934043`*^9, 3.9987678115132036`*^9}, {3.998767877812784*^9, 
  3.998767903741083*^9}, {3.9988215471437855`*^9, 3.998821551747898*^9}, {
  3.998821621991439*^9, 3.9988216452716613`*^9}, {3.998821675568186*^9, 
  3.9988217206326895`*^9}, {3.9988229902787876`*^9, 3.998823000422414*^9}, {
  3.998823110791016*^9, 3.998823110963846*^9}},
 CellLabel->
  "In[858]:=",ExpressionUUID->"e3ea5e5b-3cde-4c7a-9427-d13879ff736a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwUV3c81d8bt/ee17r2uve6IoTkPAkVsooiGYWUvggpI5sQUqnsIiKZlZmk
CCErsrfK3nv+7u+vz+vzOuc8532e5znn/X6LXnU1daAgIyMroyUj+/93Y/hH
ncTDeM3x1JAYkbH8E11pGO+Tve6o5KgXJYfEDQTcbVcxvcGIa5cnM18sEvEM
sNOzaUejXumcaEadFORlnNtD2fsESZ7gz07GvkV2H5pzD2NeoEgRk5tpqR+Q
Ac/8/d1TKeiF1koK9ngVStF4kLPr9wrV0M9InThai9gXeJ9s92SgWM4Hcays
P1D4yxzfTcUs1B+iIIktakN7xmoO6zHZqCZS9VlR1C/kTtFkuDr1Fv3YV6jo
TetBUx8sVZdP5SEhfTahSc5BZO0wK7qYVoA6Zu99feQ5im4yVodt+BUhurKB
4QmWCTRSZei61vMeFX3pnSfrmEJJ3Lz2HtQfkRXF5ZDhzVl0wWXk0opiCXJ7
PVWabLCImoTdtJZiytDkuzTrb5qrKOye6jHXT+WoISlh7SRhHUEHGWFhqgKF
Xq9/Gyq/iUqDH3PPnapClXn6aPvOLnIbsGBwvv0ZWeeNJXqU7yO8ktjhdFo1
apgzJE+nJYN2d4u1Vb8axMzgtIT1owBdiZmh5Z5vqGb9h9/nblrINDa8VOxS
i8Q5FJU0teiB/P77TjfqOvQ0Je8KdxkDVHX7NCwqfkdCx0M/l5Qzg8IDxuL5
mAbE9TZPcIaeAwRnCKHTp1rQyxjNP9PLGNjuOfZsqacTcYTjJWz6xKFckc42
W/YXEuiqtLlzUQK8Ynpx1r6/UEZSzonHXRKwouVd04ztQoSmiAzjZkmYya+c
fePQjVKwjpJK2dKQQ/ew9EpZNyJP+Jb9mU8GHK9dDuKi/40Er8f1aUbJwARm
jyc47zfq/PGTJtteFgZDTmhdWe1B54wehKTv4iBpmJmZS6cX5bYUHt6zxMMl
teGepue96GPWud3zpXjoXvD/T1W9D121PqmcbU+A+LNGqosP+xA1d+L8TCkB
TDOFKd8M9SHMwjH5H9Ry0GpRk8AZ1I+UmZVtNxLkIPpj3LWmzn50rlnCAjMk
B3qsdsQgiQGUllFE7itEBLqbCtvHvAbQhaTqSAZLIjTUkdctNAwgDQoTrY9P
iBAu3BmbxTeIGoeysxwbiKDtk2Fh5Uzqs5Fpa/YtIlB0u0twfh5E978YmWRJ
yEON/KnFHyxDaIjhZxrXOXnwj+KsDLQdQgV9CgWmt+VB489E6LH3QyhU7euR
C4/lYQd9NFqgHEbK7qrSrPnyUJEUyp9lNoxU8k/99amTh3vrF/5czh5GPrNW
/HE98qBiLFnEsT2MXJM5ms/8lYe13HWfH3ojiBD14cqrJXl4T12vE5gygqTM
rF883ZCH27bP2Y4tjCD7Bfc0kS15SLjyYX5DeBTNKTrs6q7Lw2aUwPnOM6Oo
nHwpgXZBHszLQ8rzb4+iG0U5tfbj8lDyZ1YoMmkUfcCtylztlAcuzgsh9rWj
qPPuxW6qannwgKopNDeKqNrVFM9nyUPnfxKGAtxj6GrfBoVZhDwoJEd/2Dgx
ht6wONpxXpeHuMY1TKfjGDr9ua4i4aQ8LK5b+ec/GkOxrkz1S7zyYCj+fSKi
fAzF7ZVFyMwQId9Y7qz92Bga79/RNSwnApP/swLEMI6cil2CbwcToanXwXvj
8jj6vV/tu8ZABFma1uGO0HEUd60c5/1DDiKOqmjn54+jlJR9GZ1QOdCNpWG1
PxxH8rv2gvSLBMj65OKJZCbQk9y9XOJLAlBN/+7jN5lAsTfNczb0CVB7Kjuz
I2MCtWA8c34l4+FIbOH0ZuMEolhhU7bUwUNabxkRuziBohyUrxrM4eDef43l
N49PonDB33XtijggvphuoeyaRAxyIc8psmQgaQa/rkz9F7m0R6C3SpJAp6yk
boX/i1oq/wVV1kjAnQCNgGCTv8g9cHO1V18CjLnO0bel/kV+z7IF823EgVrT
RchJ5R9yYOv98SVQFNweF+kkXZ9CaxP3FU4GCcDwQHlUTcwUimb2dx2L5wd9
qa9tfz9MocLUQ4qDt3wg9anD4ijZNGp06ulw7+OFgcmV/1oSppGQiQhjjCkX
nJHffb9SPY0kqTCD5nc5odSbcgvzZxodKip+4HrJAXEsXMEOCjNo6yIlF+8W
G+iqKj8/+DGDXM/VMZq+ZYSPwScGJJZmkFF2sBwGzwCiP3VE9HlmUen08urx
EjrYszPPfXF1Fn3XNlQrnKCGG3nWi58jZtFdofiC4Agq+L3hqDRZMIveN/cX
flKhhOKHd6uP7M4i3CMLGcMiMsD+DqC8KDqHdgIWWJS2DlC0SMSZ+6fnSF+7
ENvMPeRYktD54+kcov/xXyWbxhbqOnzFu1Qxh8aXQnjMZTbQSb23Vjyjc2hL
A2v3AbeGBEcq/l4lzKOpFo0ROo8lRLZ6O+GHyTxKSft3Axs6jyZpcHpH7s6j
ufY4AUqjGdTIP777PGUetavUmJ48/Q/lE5Py97/OI0vmV7mm/02iJ1qmNvb/
5lEo89pEztcx5GXOwN7MtIDIQxuHLkcOI8ub374pKC6gNRuP6QfzfUjT38cz
4eICKhEb+RZV1I3EnihKHfotILZ/O330vzoQzZuZHoeMBdR/SPZY5V0LmqnI
iGxpWEA+B9nfH96uR60/LY8fnV9AvqoRjyh2atD7MY75RI5FxHuVsaonqhw9
X29KI1NdRHf/a+hdyylCPvQhxtevLCKncfZrjC8zkY3QcYrW4EVU4/65emj/
GdJWWP2glLOI/N1fGPc3ByEZnXcOyT8X0UzkUFh2kA1isrjGS7G6iA4FOgxr
LpxH90pj7JWYlhD98rfCyTs+6GbNjc//sEuoUPzgcq78E2TVpMOTrLCEnL5t
+++tpSPDLlFXQ+0l9Kd672XDZD6C4f0G8otLyN8nZemteylSnOoTKbmxhM6F
z58V9/mCJFZKvJ38SPE5d458oPyOePYedwo8WkLYNaUKR6ZmREfjgm9LX0If
DJRjhWbb0Q6rXmjwxyWU9V3dja2oC83xSQ0pNyyh3GwPhjtdvahDbjg2ZW4J
XZd/GHBHcAzVHav8Z3S4hFQb1XtqPk2g0pPPgZJjGTkNyRrqRf5FSWaGKzeO
LSP7ZZaY0/mkPrPB6QvpLSMqDYpBG3IS7hs0me1Wy+jo6q4l+raMrt6vNjsW
vIwu31IMOBm2ji48SCqYiV9GWpjSjPrwTaT72Is2LXsZ8bStSiilbiNcFrGC
6ucyuniXTtSO9gCttKQJdvKuIN2Oo97SE5Qw+dvnThhuBbHKCSUhRWr4PWre
qnpiBSlIb2ofiaKByjWWwJdXV9CXoXzu7PP0ECIYMHErfwU1nUs70arDCly3
bHJpT60i9eAY9omjPICjfV1vfHEVWac/4miR4AXI+Due6LyKEj0/sUtgMHCr
9z8BQvwqorPNMVen5oc6bb9o4z+r6Fnm67M+K0LgKZTokvhgDZm3DWarLYtB
VPlg1HjyGqLw3PP/6iIOr86LZOOL1lCg5LDWg1lxaInMHvncu4bIXhcu6Y5L
gMRGifG47Dpi0dMJXamRAvXH27fwmuso9LfK9HclaTAmnIj0NF1HGp8E81vf
SIPf1bqvNL7riMnaUZssTAZ+tXYq4lvW0Q7Xoa6PFA6mbvAYeY6uo4Dyl0Yx
ETg4oLJ0/ry2jibPMaWP/cMB7vjYayOhDRTCJiozkooH+C1Rk6CwgTQi9apM
1/BgfttpcExnAx0k9DunnCZAcPYil6fLBnolEzlpNEmABK2jCp+DSeNqLr+i
5OSgYMjrHM2LDcTuVa6h6SEHdfcqbxi920BeuFgRsxI56Oc8CEv4soHERsYe
fFqVg6WCkxljvzZI924q2ppIBBq9sGrc1AayOi5+jeBABME/jf0eexuo4A65
DVcCERQDmTar2DZRQxT1Pg1Jb5wRMOakkdxE2Pq7U+vLRLAufSpvpLaJZiwT
ybsw8uBp0qOfcG4TNd0yv/bsuDxEzfE7jdltIpV+dyd5S3l49cA6FOe1iaZP
E4sSPOWhVCzjlUfUJqI+YyX2I0oeWj7/qapK20R7XfMrFSnyMH5Jto/6wyZi
q5jOdMiVh63VW+uGDZuIbKiDqfGDPLA8KmJPGNhEmCEP0+FyeZDArcmNLW6i
rRzxlTcV8qD+/ZgejmoLmVvYfBYtlQdjW19HD8wWkmkd6DcqkAfH3ergKsIW
8mTd+X40Qx78nlO8pD65hZ51Zp3rIOmhJwq6nwzNtpDxfOoTufvyID9gcfqE
0xZKaT704nMk4Q397xfedwsJZoz5WOnLww1ikA1/7BYq1fbp2yfIA01v/Cxd
+hYa5JD6Ts0oD6+Dcu5ufthCYczI/v4fIgC+ivJv/RZ6PJ7406WKCL7+EwK1
c1toic5ofdaGCBiZzeziwy2EWznnGkcgQmkHg9Irjm3k+P2e6Og6qZ4Sigb3
VbeRZVKWZJW/HMS06vQ6628jmbOlZE6acoC7Z2Fvab2N2sMv8B/sEMC+OdDv
WOg2ip90TT/iTADyO/F0Ui+20UKfQu4KlgBp2Jx4rtxt1NhizT/Thofe2215
y23biEwjoKFZFg/nMNihdwI7iC5vpObzF1mY+apwI4m4g5h0Q7MibWQhwlln
PeLkDuKSHcvT3JeBb9W3mB2v76CdJxbsDYoyoOLw6YTIhx1EnxVOzRcpBb9Y
2n6w1O+gOJnAqhV+KXArHzfb791BjuViniHvJCGXkcGl/2AHxRJ3GZV/SIDw
+0tp8Xq76J+JF1XLthjQHa4f0I3vIhErjprPsVjIyqF/uLm2izLc34wHZwiB
lqkQ71/aPaQlv5/DUCYIflna8rVye8hcI+8ffoIflvSf2tz3JvH0Qf037nO8
0JdwpGaZbR81ZcsFcMexQdKvd6xekvso6s/bY/03WcGSRdpmR20f/Tu2gFn5
zEzyD0IHFNf2UQab2I1f/gyQWp1w7sHdfaRC4hOTeTqw3uZMZYzeR7Xu7w7T
HWhh1IVBg6tkH90q6rakvEMF6W/DHib82EfhoxjZ90yUcHWSbEBweB+NF3h/
cSkkh0mLTW9J0jvcWXw024J4gLLi3X+8FThAr934425U7CLHtnkM8cgB2sb+
mCyw2kZT2pNlKhYHSHNn1+7D/Bp6G2BD++m/A9RfS1VvPLiCblb2m6PgA6RT
68czOrmE8Otmb2qfHyCapbqNENYFNCffsX763QFq9SBUZ0TNoPybBjotXw6Q
9r2Ymfrj/5BLVkO8cdcBstGxCH0kPomW+KuPWuwfoAdRzCdfKw6hYjO1kCH2
QzR0/1Z1unEvco/72GkndYiCpXu0yEZ/oaPN8mJ/1Q+RsaV9C19tG1qjfnf7
ptEh+uAcanv4rhGVgNTXhWuHyDW6+Nq67zfk5ZvO5nHvEDGoUbvJOFWiY6WC
tpvRh8hr8OX5x7nFaGvpRaFv+iF6KT1hYhyUhSrwnIeHJYeIk7qC2b7gOfJx
jDUMbTpE0ZuvFFvsQtDxdPo0upFDRDhpWhl3xA3tDYTOR68eosA5/hlGyrvI
mjEwjY6KDD6+1TQQSolBX3JO1OuxkEFGNk3/jsJLJKK7Ox+NIQMbwezTjz3f
ocCJcu42MTJgiQ6eLfYtQaOBXifY5cjACteRpsT6BZ3EKjmcP0YG0q8YBXzU
vqOMT8vRz06S5lu15Vp3NiMKi8KPPfpk4LvCdTUopwNd3bg1yGdOBnolhlU7
fd2o9imOysqWDOpEj+y3+PUjCYUpfNpNMnjmXV/KGTeCQluzzo96kkE1pMvd
jBxHk87XfMUCyECfI479MOgP0qEXfW0fSQbTMhe2lYqnEI12yspUKhkUkF/x
2S9aRI5jFvz4HDJwrVozx9QsowZ/Xq3/3pPBRIMe2euvqyii4snj5XoyaNE3
Cppn20JT5sYVRzvIgE/GjLL9yg46u8Y8dmeADMwkjcamvu0hBvnIIzuLZOBC
btw5Nk0GDzMD2ij4yEGjveRLUCAN6Cnd4OAWJ4fOy0UcJ7Zpga7O1Exajhy4
1gSY7/jSQ+iE5ID+SXLo6HlDxZ3MBH5iLX/jb5BDzO97l3+msYPLK8yBVCU5
WFaLlU0PYYBwhOKkWh05tE3HkAe288HMl9kQ/VZyKBTvu1ZVxw/XR6rp3cbJ
QYC964FGsSDYYh24Kxgo4Etyo9fYWREwSSkm6F+mANvHudziEhLARkh2veJA
ATRqCjEqKRLQ+in0vasrBXz8nuQmwykJegMXVeNDKMBFOuK+9L4kaPEfnBp6
RwEjJXoYoWppIMv9F75YQgFJFA5L+bIyUK3W8YO8hgLib3QZiD+VgeMWmUZS
XRQwY7CiqUN6L5US9C677lHAEyYvON2HgxVppbQgGkrQdl7J6j+Ch6IyobGn
bJQwbiU27BmGB7meJcdyCUrYeXZn87IkAeYc+982ESnBf9CSwseNALkbtXOD
qpTwlMZe92Q5AaR4XriTn6ME86SHhXdPyMFkVmAJ50VKeF935PIXHznIUL65
JWlHCYpnra/YfZQD2+/nj6s6UwJVr3ikwYwcYM1O+OvdIe3fo/HdTZAIg5NS
X60CKKHmXjfHFz0iJHmyUblGUsLCh+GnsneIcIlqRzfoKSUMsszHvU4mAm/8
ROTTVErIQWn+otUkPsOXhG69oYSUl0yG+f1E4P8WHnCliHReIh1P8SpJf1hc
8vlWQQmyaMFQil4esEuyd6RrKSGJP8SWVkAeRB7suka3UILaAVWmkaw8iGF/
3lzuJuWjcNJh9yiJ/0vSHMxHKMEzU+wfLUl/SBq42X6aooQ3C0bWHpryIDVx
8rLICiVEOShuaZD+ZXw4zcN2KaEpnbHXXl0ecOx/jGeoqKAgL5h3TlEeCDml
+kYsVIBzO1LfJS0PRBSh+5GXCi4Q26ZE+eThyG+Lk3yipPH7zPd6aORB8T+8
hj+OCvy9qW12lohwlGpfZeIoFaTwWXjH9RBBKblV4cwJKgivWot7VUkEFcVX
hHxdKjhy2vuyYhIRVH/cluYwpoK580Z3Db2IoG57SuyuBRWYyTo4HRgSQWOT
S2jwKhUM2yTGG0gQQTP2L+/JW1TwUa8LaW/IwcmqSGbGACpg0sqwsYuTA63z
l+ncSD7W06k3Kv2SHGjPECi7H5Pwy/ol1AjJwRlM+1ZaJhWQbWHc+tIIoFeY
vkpZQAVlTrQia5YEMND1WHAqo4KgHAd3eS4CGHnyTCo2UYHlWwUPE388GDNO
Db/4RQWtZRP3rOXxYJpR0bc3SAW5bLTfeodwYN5u1Va/SAUjNGsmTkdxcIXw
utKSmxqk/+McNK+VAedJ+cfBttSgnjY5vRwlCbd8yaP/3aCGK/6/qQKFJMGF
41e4gQc1pPEOKW4WSIA7ePnxhFNDVbyYMV2bOHinVF3PfUcNnmVJH6JpxODB
hbOanRvUYB2j2WT/SxD4P7byU5DTQMsY30e/fgEo4LywqcBIA6bxVBEN4/zw
u9O66LEwDVgW//Ca2sSAhImnmMkZGugULy76rs4N5UXbB4GmNKAulpsyZcIF
BmwBA0VWNNBul63GcIsTPNoi49lu0wBXoVIdfy47fDv3kqY9kQaSm7CVP7KY
wDxfYuLwNQ14lWkar7AwwgxT7hf5AhpoFMU0CgTRA3vLx3uPvtGAzrv3Il+D
aCATr272pYUGdDse0A2zUYPqwy8Ki79pYEas7PeJXEqw1WuaMZylgUCyg4Lp
PTJYe2vU4L9OA68/C5MF/XeIHtB3vy44pIG/Mj1hI5t7qKBxxIqFixZCf2oV
pJhuIS0ZBzVNLC2IlQjTT4pvoN8PZrhdZGiBT/xvVT7zGtrXXW/9qUELe7bM
WlaEJRT3xufdvi4tlJ2nCd6pnUMSNGQRcia0UOBIPFC4No3KHcLsr1ymBTOT
wvRDlb/I4DvDyRiSzkkuccdtowk0KhEn9NmVFm6HOt576z+KPEK5d+a8aSEw
8Y2y6L8BRDOZ9FswlBbOHz3x6bRmD0o6JfLBIJYW2nFP8pIpfyHi66xHfgm0
wJk197XCtRV9o8DfysughYOJ3n/OZQ3I/GrRmcE8WtiXYiu7N/IVTX9VlmQq
o4XcDqa1rx0VyE/0E7nGV1oop1Da38gpRmxBMOzcTAta+0P9XQ/foMzR75XJ
3bTQXaydHvUmCamC/ovmEVqYplJde/YmFrW8bPfYnaaF16a8oV2a4cj20MwY
v0YLFyi0FI7xRKM16wHC5QNayH8uOK/DnYAeVNvSP6SjgyC9L+TfUjMRP/bv
n0oOOqAO0OGMtC5CBfedv80I0kHJJTtJhqPlSGtoKY1fmg4SL5cVOf2pQb81
vHz1FOjgovkg2ntcj26m7F70OU4HC2Z7P0hvHdrfDVTK1aGDMsoHH/W0O1Hc
ZRr2fiM6KFLtfrJ8/TeS+PRwnt6SDsrPYW+obvejcn72JjV7OqiL/XhbY3ME
Gfg8f3PDhQ7cmJ92BBeNIw+1dJsfwXQwF7ao1VoxhfResazpR9OBiVooy1Dn
LBKj9YtofUYHLuer7w5jFlF7l3nxrxw60FH/21fOtYpyjtfpmL+nA6+MjDiH
7TUUkKHQ3/uJDpwLa3HnVzcQ0Y2JcriVDrSH06aiJHcRdY/3C9teOthr/BPN
e2UfDZ4gyfAxOrAffsx5M+cQPWT8dmFqjQ6m095OXdaggKk3d9+s8NPDEiZ2
pZTUN1+Y/6jfkaCHxJSy2zbDdPDc07RtU44etlR0Vhj1GUBHS25rD+jBOjz5
ieVxZsgYGj9Le50ehjrMro2VsYMVl+G8wAd6YFkWOJfshoGjvp+C0qpI8+e9
RBqN+YBhXIZHtJ4e6sU+iNgo8kNFISWS6qOHQR39IvptAeDRr4g7ckgPa5re
HuOxwtAeJKGkQ9p3jlzxRf9FccieetzYcIEBNGFn3KFBHPyNDq30rBmg+L8f
VgwqEiAn1B9mdJsBzI8Vn1dmk4So8kc9Fi8YQDeW+cyxEimwE953HnzFAEIN
1D8L+aVBNfwmmU0uA3x5R+7l7i8N/87ryNp/ZoAyH66jHiAD2os7Pi4TDBAa
TzH19Z0seJ+Jx32dY4CENyHntA5loSBdrp9zgwFuqXZy3zTGAeaCrVoFHSPo
my5y2c7i4Fz+9hQjByOsnRNoplXGQzDN0wRrAUbQ/jG4SO+Hh7ny75uUREYo
mi1m7CEngCiHTbb5MUZg8L1uFwgEMHfeMn8LjPC87M0C+BHgYd1jmr2zjEAV
yJhAX0KAGiF8qeF5RnhV/neneYYA6151DulWjCBqc8Hdh8Q/uPYr3GsOpP0C
OAXpzsnB0+A4z8R7jJDJuu3wOEMOGgdkJeaCGGHv+w+Vu41ysKdU+0vzISN0
WXC9ZpuVA4VYq5DH8YzAIn28+wIDERz/rStOpjIC28P8juNSREiGR+Mq2Yyg
7PXDu1qTCO2JMk8iixih/Pp/sb/PE4F69evJwQpGaLJWe+/vQOJbg8vLxFpG
8Pe97/zegwiuWWuvgloYYValW9LFnwiZBzHGXd2MsKnncrQwjAh9F6XJpEcY
werxzk+PSCKwFNcUek8xQqepAe8n0v8pBkublmUS3sIUvrBwIty7tsoivMsI
Cge+DZ0BRMiviq6+TcUEpdK3drNI+mmcW8qljpkJPp2WvEvuRNJPrl+EeHmZ
IH4jdHzKnAgGjZd+3hBhAuNxmSZbLSIEia74VckywdWwklQXHBFKfR4SWI8y
Aez8yMewEmH2l8SgnQYThAlkyDouyYGIXPXDjzpMMGDgJGjTKgdm4ReP0xox
wUMv1ZtMb+UgamRpxuISE2xOd7fcDZSDL6pRSXl2TDDOwtP+7oIcrD0W1zu8
yQS0E+StHyTlwFrb/G3mfSZQXBxkvV1NgKepi5c2w5lgZE1tCsIJ0LgRQacX
xwQikuH9fPoEUHz76fpiBhOsDqwqSbTg4TqFGa9WHhOI2Z/8dycCDymXF+rj
S5iAiHPVYNfCAw2LqJR6IxNQ/DF3uZWPg3738MnQeSaQUHOKbXKUBdYW4fie
DVL8lcfXfFhlQVuy4hSOjBkMS5ERe6kMFPTMZrRxMIO4lZWcwb40BGmY2PGr
MoOIo0Gqm5cUnLFOWzmmxUx63xyCBemkgCVwNsTMgBn8LsEdfIIkpNSGvYmz
ZYbZxyRkHySgXK9yliaSGa56pEjeGRKDpUviXqt9zHAqy7zuqAyWdC/daNkn
mWGS25vFQFkI/FM+JxAXmAFO3SSynRIEptGLn25QsICmr+hApB0/SF+PJhvF
sYCideCPxCIesL6zHtXiywIz1l+wLTGsIPlCS3AmjAVsi/M205aZSffxUT5t
HAu82bMtsrvCBD57su1amSzwze7ZGxZDejiJvWtnW8ACIip1vmm/SP4K6lbu
l7PAwgK/6Y2rNPAsxJq7ooUFzFfSC4ZTKMEq692b379ZoPtM4ibfWQoQa9g6
tjbKAtHd72uKD8mgiOGppfw6CzhlEC5u8O2ju4TRWYNDEp696pfGjTtI01Du
/k16VkiV6VoyidlCLY8bXmYJsQLbQhjLvtUaevqBS6FWmhUelQogD6cVZNlt
921UgRU4zBV0ZaOXkOhmwfmD46zQxMsivxQ3j6Ywe5MCuqxwe6unzvH4DCpU
P+ulZswKWCU3ufOYf8jL6jntRUtWeOtH7DotM4koXx3BPXFhBQKfLtOX+iHU
9PX+p8J7rOBvg2H+h+1DcRNNBj+DWeFyJn/0xGgXukiNGZ6JZgWDlXRxd+YO
hJV2cKV7wQppy5Oc9/Sa0Z8z78mk0lkhVt9GL8/kO8q7efj41DtW6Dk+eDxY
oQZ5RBuI25Wwwnflipqs7jKkXpD40f8LK1xdV5pJ3StC2j2t+wuNrMBn2m1Q
qpuDDMmoTtt0skLdY5ZG3kfp6JKsWlzbACt4Lfd5671JRtdMXfrQH1YgXv6E
M5NKQi6+r8WKFljhOTX2yXpqGrqX2essssUKjY0fZhfDMtHXv+GWjWRscDnv
D3G2NA/p+ooGBFKzQe6fKWfc0gfUzFr1WpWBDRK0A7hYyD4h40zzxiUWNiDo
SbfP131Fv1WX53I42SBL/bCSrr4eXf75kN0OwwZRv5VT7gW3oFE7KRU+ITaQ
osqdfunXgRw3aiw7RNngmuaaUDpXN5qNuhwQKcUGRjc6ozPo+pCb8Mbrk3g2
iHC6H7R5cQitf4hr3JZnA2zT65VlsjHkcwY/X6zEBhYPNvlagydQ2G1bFTFN
NpAsb4ryYZxGDDS7lv1abCDQXxRxiX0OxSU9C3hymg04K670HdNaREm1TY0U
JmwQ5y63YcO+ioQvOcxXmrEBkxL6kzy1hjLnDtk9LNlg5XT2M+muDVTIrXx5
4hobGGZZUnT+3UF111/O13qxwREbax26LXI4u6fG4efLBsRb9H1f5SmhNa5L
RSmQDZZ8O3s53aigr4I+MDOSdH5yGel4elpYYPTkCEthg3D5O7nCiUyAKTpz
TPcbG/CUVfyI8uKCW1vLgY3M7GChulc1Qy8K6rcdef5ysMPapY/C64GiQDfT
/44Sww6eiXOjbpuikDVQ+1tTjB20xLs+aYyLwXD1M0KJCjso6rnczXknAXnH
GL51HmeHmeu9hK/8kuBT5H9xCdjB42Ps9XMRksCTcT0Yr88OZORJvdrWUmAU
ptabbsMOncKH9ldXpAF7kP/fF3vS+qubro0mMjDnJUY5dIMdpg8iz5cUyJDq
xEjEeLLDOwNT2TJbWTAfC6hV9mYHuxmxqBclsiBhuXbpvD87NI4klzyjxUGN
/lBIbAQ7LAmkh0Zl4CC2zoQvL4YdLlnnfDcl6QerE/UFP56wg5e8rvDgETzg
StW1/71gB66gtmR2DzxsEwv7qFLZ4XvAcfWRYjw0Zou7imWwg5+V/4bCPB6e
iyRQQTY7JASEdmxKkPiBI0jet5gdTkcEySVFEoDs4XpdQik7pJy/wniplACt
lDctSz+xw/uS1lb9EQKk+A0v/qphhzfUIztOVHLgvG4atvydHSLiwzUzSfyk
7tLAz9pMqse/MO9VLTmg+3e8iNDODlI9VTXnrOTgt02Rjl43O5Sn7tm9uy0H
mb0SA9f72cHW2PQfdYgcuJskuoWNsAOtXwPfJZKfhiZmmteT7NDD9YIyLVEO
WE4FJ9dMs8MZ9e7lrjQ5GPq0cWR4gR3ulkTc2X0pB3lKzvW7q+ywd0/Znj1V
DnzyRy7zbbNDV1NPD+9zkv+WurCsckDKl4Qxkf2hHPC8bAy/QMkBUUeBjtxP
DiZ5Twi603GA4C+L03NOcvA+rrj4ETMH8IuIMvWZyEEgvdTpfA4O6NcV/9Cq
IgdGwUmDTbwcsLH0uqObVw6wuyzuU4Ic4JNeq7C1RoA5jxBaGjEO+Jsl2gqt
BKic20wRl+aA0cS9lk+vCRDhcEvxJIED7H91+XjdIem74dEGawUOeGAVrx1w
igASF82u+KlwwGV3KP7DTNJ3ZzQjyoADCmTop1kS8BD79b1Qtw4H0HB1Um9c
xIOVuvSHFT0OuFR6ziKEi9QPeLZhOTMOkJjuPJwIwcFGKn/QUUsOGGfWLDNV
xcEaq6SEmg0HONBlL/dPy8LCqtpN7RscIGZ6ouCptiyMf7q2YXmfAzLo3UsN
B6RhRM4l0TaYA4pPnnYi+ErD4Mt7Go4POIB0tatmMdLwOyQm+PZjDlhJxTy9
bygFTfplLBFZHBAupsdOmyUBDZ+/FsfkcsCT/3bdaY9JQJ18y4WnhRxQ7vnq
TStJv1dzjiWlVXCA3ENOZ5m/YvB+gEG65CcH5N5yenKOTxSSnK3R+DoHiIr8
+fbhLz+8GHIa/7fDAccE24iXD/kg3sgjbP6QA1raLnar8vFB7NGI5i16TsgI
0W1yM+GF4N3ii6xYTrBlGvmX1McJAf9V7XCJc4Jbr15ODTkn+I3Up/LLcAK1
wfZ8BakuXrUDE5KKnJBAf0lr4iEbOD+kdtPQ5QRTsdC4lX8M4LTPyqmlzwlS
7nDczJUeHF35S08bc4JqO+cT7kNasD0vv2dqyQnG1k/YhlWp4cp3tZeXbDhB
oPRv4N0JSrA8pq1lbc8JZEZYyccvKOCCgEXEDRdOeN7ZfN5AiAxMYq7hXT04
4eJdleDfw/vI8PC/Vs97JDyDb84wJOyiMxPBXIHBnFCeN9LCrr+JdMxiysIe
cEIQGYaxXGcdaTW8sHwYzQkeI0eObZuvIo13ea+eP+eErjslBx73F9GAyLuX
Osmc0B71iuPhtTnk8/xt2tpLTjCivmCt4TGNMEw5qa8zSfgWnz0/yPuLyoLe
pJi+5QQre/95YJ9E5puZyeQFnLC8/hLj/GoMrd16nVT0nhOq3b8UVJYMo6fj
6Yk2ZZww5Nu4MhrUjxQvvUpgqeKEB3G0TbNZv1HHz7QXn2s4wUb+2HFXsV/I
7VTq81vfOWFzc15qbLENsVYkPxNo4gRvZ73JlnNNqICYFN/USspfPDHnts13
dC4z4an3L04oChLXCJb8iub4XjyR6eUEXdmYRJmTn1DUo2ePewY5QfxQZgMy
SpAsdXxc+BgnhFRq9lC5FqNGnyePlP9ywsyesuGEUT5yXIqLnZzhhDMX+Zif
J+UiasdHMU8XOUHj8kylcnUuyhyIidZa44Sc+ystVyvz0SmT6IfLW5zwdKxZ
WbKhGI3XR0W92if1Eb3Q8fOCpShIIzLSiIILFHDfq4cHPiGR9w8iDmi4IFEN
n38p+Cv6Ih3+IJ+RC8aWHLw+N31H1qmh4VZsXBBfavj9Un0T2uMICWPk5gKL
mRBLCfV2lBwRFFrJxwV+v+mONtz4hdQPAkJuYLlAYiFrK3z5N+r18A/GiHPB
ytoIoaG9H/HY+AZ6EbighMOD/MGPMVTS5R0gqcAF1aKNZmfVJ9EFvXv+Xcpc
cNCERs92/0VPlO/4KSIuMMjO+6MYMYcU3nn4jp3iAuwib4rwy0XULuLuE3eG
C5ZY4vxkXZcRM5PrvQUTLqCpfuKUMb2G8oL+u5tqzgXaDTbEv7UbSG/T2cvg
MhdI9l++yFO8hSLGnTxz7bkgU61JfPDbHqKquOrmeJcLbvKwBzcOUsBrop0r
tx8XnESxOe5sVKCVaeNSF8gFW0o371IaUEPAI6tbYlFcYPhjomShjxZ2HMyd
hlNI+O5UmoroMcMyh56t+TcuaJ+18aJ4xQW9t8TabzaQdMPNpYYCH26oqd9B
AS1ccHUn7u61izwQ5/NOOOc3F1gbdm2w8mDgyDjTyPYMFyQJKZi4ZgiAS3Hb
lVROblCd9w0KuSoK5ow5P4sx3HCpWmBzvFMUNB0CT9QLccMrGXzVPS0xYOZT
EFqU5oax0xnENqw45AU+GQQNbuBoawn50ygB8f03DcxOckPUS+L5EnlJ8FM6
VXVDlxuaBv6db4uXBP2p1eQnxtygucxa5mYhBTNGZpcn7bnhJ0+FjNMPaeh8
K9e8dYMbbGVkosKFZaCSkuY4sys3dHR9aMd4yEBkWSm/ijc3hBqPlKlyyIIb
+6MoPX9uOEz/uvjiiixccr6+Yx3CDdYbAedY3siCjDCm/0EMN8x87Zeak8MB
m/fS2ZQn3FB1TusJ/j8cbHU2VhS94IbSXi1Oxbc4GCWky35P4Qb380dH5sdw
0BjundiXTjp/qRLWkBcPRaMm9AtvuKHrgG9F6yweEtRx3hR53CB6uOj3+S4e
AuMppnmKuUGxXeRfYQbJjy70X8KXcgPnINGBuQkPhmc+NKJP3MDcTHmiiaRX
VDIeql6o4YbynramARL/Yfeu5Th954ZvFl5hqjgC0JhrYO43cQPVq1CKXi0C
LBRyRTxu4wbtgKLt9xcJ8Jt+fjOrixta9QZP1zoRoPra9+uVfdxw4XjaMqUX
Ad58Tu1pHSbFSzkreTuAALG8XqcnJrih1uWeBl0YAbxuG5ZtTpHie3N9biD5
a+tmKWmmBW54hhuxKAwlgI7k4XORVW6oX7678sWfAISAHhrlLW6gZB97sutJ
AK6+Qq+z+9zQrh/i7nCdAHuKEX+vUPDATaHiFXJzAkxG25q70/IATWBuym8g
gMsMQewIEw+ouNWtFskSYPP09vw8Gw88iQ7XMmAlQGDW94p33DxAlnevtHAZ
DwyUT8Ju8POAP7PHhYl2PMTbWptIC/MANunp+mIeHoSqcUJ/xHlAm+bfqZEw
PBzxrv1oK0fq+7a12DgiHip/PwrEKvLASNPVzhsHODilZGUwqMIDGXd+nL7Q
jAPzxbWJi8ADEp6fo55akepv8LWQW4cHsupo/alFcXAzN8b311keqEGKk9/G
ZeG+gxSn0Xke8OhNzLazlgWa2pVhpkskn705a+uAkYU4kS+5TVY8kHtWXG27
TQYyBy5q6TrygMbRV/qCqjLQZBJ5+4Q3D1SaE7y8F6TgQqHZid37PPAgUe6h
+AspGGISo68I5gEcQ5sUmaYULDVUvlKK5gGmJFzr23CSXteca8O/5AFjc0+6
EzQS8Cq5PHn6NQ+MJ+2Mb2SIg+x26PXsHB7g6KjKStYUB42PQodi73mAiDGJ
oPYQg2s4IyL/dx4YqrzKu9cpAkU876PpZnng4Suzin90AqDu6X+pfpEHOmU5
zuNU+KG2Q08idI0H3EvW36rZ88Hv6IlPh/s80JFD1Xy7lhf2KLhnN9h4wUGg
2pXlKRecXbx79o8KL3Qpt3ptKTODoAI2nE6DF15gEo/NfWCEBfe6b/iTvOD+
EZuersYA8RtsGu76vFBg4e6UdoUWHFXL7j0z5oV7XwX3wvaoQc3nSkm5GS+Q
36V55ppJBcP7b4mHNrywMiZB/x8bBRQhY2cxB14wjfS4y9RNBiFBG9k6N3nh
Oa0mR9TpQyRDfUo02pMXnjrIuW/W7KAd3ekrhd68IBkVHzGauoV+RjxK6vTn
hVOTovHdcRvInWmQky+ShNdQ6mVw5QrSNgw21ojlhZvYoq695SXEGycTY/OU
hOdh6wBL8AKa6Wj9EZzAC+bSLm5zRrOoivMOzZtUXvi5ctZR3nAKxZoJnPqR
wQv0f5elbt7/g+xefA2Yy+aFjlSfGInhcaTUd72KNZ8X4kL35wfcRhGNAMu2
4nteoPMYUKe5NYh6rT4qm5fxgkzRkVUqq170Ls3S3buKF1hiTcdd33ch/1Gy
wpSvvMDLL8q74NqBjMWyZ7/U84Kga8o3cdxPJGZ/TmaimRfiM7q+FGs3ovWs
VXuaDl64HLsvdOlIHWr8l5gu+5uUT0HWnC/zNShJFoYNBniBxvexRPtOFbrl
/JffbZQXkshCBYy/VCCUH33x6R9eKNNbKLaULUcci4rxpTO80CNilbStWo4m
j/S19y3ygpqSZsfkfAUqdQ9g3l/jhTDL8tzg059R5EdJPZEdXsjKPZzzEPuK
rDaaw08d8gLHneMVzu51iKjqXutIhQESTd4ee9KIyHwwZFH0GLjW6bc+GfwT
/fpUrZHPggGDeubXBa860Jt9e+92TgxwTAeeCP3bhe4hxtJVDAa83r4cOPGk
F+kHFa/wYEnrSwVi2V8PImztRXl1cdL8nTkXtuhRVKubmRMohwGmb86/Ip79
Qc8j9P68VsSA6WJy1vVrU8ipaUm04RgGZoU1nMFuFrEYnkhm1sJA4YMEdcn1
JTT6aKLnyGkM7G3fT2Ik9cuHjkiuCwYYyPDXcI16toYumf2OSTLHwIzoA6GP
sVsI98Kv6fNl0v4+uo4h73bQfq8Y7ZgtBjzpftEqDe2hDCvXQGlnDOB+5Y5l
VpPB3DU6j48BGKjevMPa1k4NC2nan7+EYmD3rXoNjyQtLPYF0jZHkvK1Ymx3
PogOVoy2k8eeYmCjw0Xey5gRNo/P1LHkYGDQc1FQ/RUbUHC18Nxox4DZtO/L
TCZeoDKis/PsxsCZI/dSj47zAnWU9ruAfgy85utJGC3HAB3ZZ/R8EgMSOTPk
X534gWUu36l26//xxX1LWoSAr+5RpZAoHwiGiH2OUhcD/sNmKlkpPqByL+m8
ky4Ggup0Rkp4PvB5XE12jFYcsEWBE3rKfCCzztn7s1UcJFJuM907ywfDrkfc
LfUlST463zzEkA98g9TMKd5IgjTHzKvY83xQ9SBDKO9AEnARV5WzrvBBihej
d8ZbKTjied668zYfnKFn/RMyIQ2KhY9yhrz4QMLA4lY6XgaOzjSvTPnygUHj
v3762zKgYqv94DCMD3pLMhxvrcrAseTADoaHfBCh/t8sHJEF1d9VAjxxfNDw
/IYy901ZOG6gXERI4oPJK9zrPl2yoPHg9s6xl3xQae8fOU+FA81v+dqnMvlA
4+tvgpgiDtD+dKzhWz4ov6dUyUjiE1CV6rMoIPm2phTytGAcaHlcFXf4QBpP
mW75mUXio4K0/9zK+eDjgf5k3HccaE/3l/l+5oO4P04cwyT9oSvBS/HgGx98
CmCWyd/BwfTV0znHG/jg2YrcuywWPESn3zVcauaD549duyKESfw3mr2W2c4H
UsSsO6ZyePiF7U2y6Cbl7xWt/OExPHhdoTvJ0s8HmSaX3aIRHvhTVP99G+aD
aMcm761TePjc7xRzd4IPWIQ9rLR08GDLl3iUMMUHMVy5OzdI45SXfvSNzvHB
rRNLtG6aeHjzfDvg2TKpHtUpdOYqeDjbLSult8EHZN/UTbB4PMxxWrYc7PDB
kQ/J1C2CeHhkGuX+geRj77mk8V5jxIPi40qMExU/YPnydKY2cPC7baZakJ4f
8oJnMXYjOPBmEXDoYOYHCj7CxK86HAie02cM5+CHpFeRVaezcVDz0LdYnZcf
eBiaAuvCcXCt6d3FRQF++DDp1WJ6DQc09IP7r0X4IY394/auBg7enmbKvCTJ
D15B3YJNnDgwCNfQY8bxQ/DfErLGf7LwhDL1uddRfsgJEy4MeiALylo/NfCq
/KBzs9bX/Lws9Abuj49o8MMZaXeqGEFZED64In9Wlx8+n1+6eClbBvK2sI0C
FiT8b8quYF5Jg9ExI5f2K/xQ7uLV8eaSNKzcCeAKu8oPCQt/63lZpUFtdcR2
wZkfbqirKMzekYL6+VfbNf78YPDx7UdPOUkYGRfDO2bywzO2eC0mczHg+CkV
W7TID46OfNYvSO/MweKRrKY1fmBKlzbt9+KFGY7jVZPb/GB96l/WzQwe+HbJ
aAZDJQB0G4lMWgdc4DF5VzcIIwD2Q2Xt2q3sYEsbfCVZSAASz7C8cKNjBwNc
tGeJmACsTefWuumwgYTbq4xpggAsFvyMQ4+ZoWu38cDkpADkcJ95lb9ECzXY
X9y3dAVAUeDEqefJNJB3cogQri8A5ZrbiR8NqSHswbJlpZkAVP7p0clvpQD3
3N3bXZYCANrkLKwp5GD9kzpywUYA8uTaHErcyUCFk79M7KYARFUc//HAew+J
qUi0argKgFiC3hSy20EsFsQ/5p4C0HSd7IvxlS30N02L86G/APAyihRyx6+h
zq8GuKwQAUhtxv+JbFtB1ZPmJ79ECMDZRGmGHpFl9ALn7Lr6RACSLjUKPGSa
Q6Hn7oQzJwgAjQ26dqA8jdzcAlKlUwWg2PJaRmjMX2T1NPLjSZJPKnP+dTaV
cxKdKX3afDlbAEIT/Sc+N46R+Dt1/E6eAOxFx8lnWo4gkb3s7UfFAsD4aNXh
bsgAYhJ+z5ZbKgBFn2vMsph60dbJKum6TwJgFLRypmmjC03a12sO15DqkSK8
6qLVidoftJttfRcAerNfW2yjbagqt/8WR7MAXH44xrt82Ize/pwMIbQLQLu9
3mv+P43o+dJCkm63AEhWvcNSxtWjYM7tYtt+Ev7VmpPbZN+RiwrlD58RAYiw
HKSRVK1DlhbMo/GTAlCvZVX2QLkO6frxbhZMCwCui2Fjd6sOKb4UZfmxIAAz
tvYNysH1CPsNLzmxKgAsr1tefGtvRAx/lDX2twTA+F8Dop9sRhu0cJ73QADC
4i1o9D61oXGc3k0FSkGIW+o3bsN1otZzF4L06QTBUw4E9nu70Cc36wQHZkFw
dFvIjf/Xg3KeOhUGcAhC0YjJ/pTZAIovda9P5BUE07sMtWriIyiwz2/og6Ag
+AsKFlpkj6Fbe+FrP0UFwZbD261sdgJdEn7MOCUlCCOmHDRq1n+RtlayGAVB
EAyuRmdfPJhCghGFxioqgtBCeJEh8n0B5Rbk126rC8ICnrduom8JqXa/U/mM
BKG8umiZzn4FXRDLEdQ+KwgXHMvvpxSuo/Ezbx7RGgqC4MOKz85um8jNNZOi
2VQQVJOcA1u1tlF01aspEytBqPRbvDHFv4/4J9Iuc9sJwrPl1oAJ4UOUQ5/a
2usgCIz32cnuJ5FBnXniRxtXQVC/erA3V08Bu0uPA/8LJp2nK7BH/C4tRPDG
rR55IAgl15NimD7SkfR+rOPaQ0E4ole6qLJJD4oPowx8nwnCPKsol/4jJrgp
GYKJzBEEqcKt096HbNBv4VmU2SoIjRr7qa0/ecAp0F3c6ZcgBP44SPeJ4YWN
N27P8b2CoG3Skzh7jqRD1m75vR8ThLlHdj23SbyhF+twpmZNEGjZFv4z7RGE
im/mowP8QvCNb2dh/Koo6E5fOP9SWAiUStyM06tFoYv1fP1VCSGozWXRv8on
BktWRnnTckLgWxy4Gd8sBjKbp+9tghBYcfPhHUUkoFRId7ZSR4iU3wcRY7cl
QFtb29pfTwgym5d2S79KgO1j0Ka+IASxupVnRa0kIQGvxsZ5XQjaVY8Rx7yl
wEz/Z1y1sxC4yIic6KiUAg5nO/abbkIgMoAdTduWgoe5kRxfvUl4uviEn7tJ
w5kmoae3/IVg5b5eekaONFDNFHNiQoTAmDcoxnRYGvxl+7lco4VAOI/nnpOW
DBw/6/KM/7EQFPxr7C5xk4EtJwqe+mckvGJX7O+kyMDHiOfPbyeR8uExbZny
XQZu5+B4hV4KgXrXz6ciczJAbKx+0fhaCLa+Y+O2WGVh5p8pxjNHCJb0+3wE
FGQhm/ZfgnC+EPjfG8YHGcmCvbQvX3MxKd7WR5yYsyyInmZN8ioVAicx1uLN
EJIYd3zNL/aJNC7Dlb+bKAtJ4ceSf34RIvGvc61MvixcfNMs4F0nBPUhtCY+
n2WBq94mReKHEPiNfLg11yQL7X9WBdt/CkF505Up325ZiKGOSPXtFILnwVhT
qSFZ0JMUxEr3CIHuPvn69Jgs0OoUpXUOCIGC1sO+7xOyUGevLew/KgRTI+vf
K0j+Nyi096XsHyFItlPSrB+WBc3MWyLd00LA0/QuZK5HFnZrydIDF4TgPcqL
J7bKQvlEvChhVQiKVbPxj77KgielbEbPphDspohXs7+XBQXxz2Ihe0JAdcfN
t/KlLCxombwmkmNBYoJHPzZKFnKv/hHvp8aCuQ5T8xN3Wbge7J0ZxoCFtOCs
c60XZUEig1lSgRULN98Y9JxWl4Wxr+lZg5xYuMi6I0DLLwtpY8pSERgs3It3
9+PalAGMqLX0iCgWZB5U2mm+lYFuWMmOksKCwaTknIu/DDyxDZdRwWPhFk/M
c24TGWB8VSAbo4SFlVmc2NqCNDR+0cpVVcOCoTPbX+1KaQgd+Y2bPIGFcrP6
8BMh0nCAPcQfP42Fag1uNWsWafik+TTvrz4W3tOoBr9ul4J71tJyT4yxsJHj
y9wcJwXLqUbEaQssnBEkTyFjlIJJwVdHXtzCgtM33uMDUxKQrqFUrHUbCzWr
r1qoUiTA2qpRYeEOFrD9hzeSzklAT/KSok4AFhTufMWb5YlDE/9J5dXHWMjy
GvWXshSDdmyhFNULLMz1aFSZ74rCbzEhDHcKFtq4z447JIvCGG57R+UNFp6M
5E1H9IrAlnpxjU8lKf6pB3L+T7EgdVnUgGICC72eohupJzBAsHl0gnMKC6H7
0S3nSL5a8do+UWIeC1HpW3/X3/HACec+dt1NLPy5m39hGcsNF3wf90QyCgMH
IzddDYYDgpPJr7ErCcN6UxXvMhU9RLx0vSCmJgwT8lLLXz7RQuzrIZ2jmsLQ
3eoi1eNNA4nvKmTMzghDF+5fyjITFaQVSvM7nhOGh77Hl+6NU0Dmh2eMd02F
Yesrtsy4hhyKPt1eSLASBpFVrfFv+ENU+mVk5K2dMNia0VzmE9xHVbXnOiod
hSFbkbujD7uLGpplPw66CYOooXiT/JVN1NL2Imv+jjB0kKlcCUtcR52/qF8c
+AjDdu0AzffpVTQ8MOYtEiYMOpShu0YNS2hyxMhZIUoYXk461d/KXUAzE5+t
tB4Jg1c7/1GfpVm09A9veD5eGE6IPFMwsJtG67OJyD5RGK5ihT2v7P9FO4u0
CnfShCFaLPWW8PdJRLZ2Ryz8tTDIya8Z7pSPI5qtCc4XOcKQEfGX81zfKGLa
M6HOySfhe5u01W8wjDjIajbK3wuDcsf/KrrucKzfL2zvkb15935JoUKeI5XI
V1KESiUrqVRWNIQkWUlIJWSWJJWESqmMZJOEjMzsvf0+v79cz/s+45z73M9z
7vtyXTDoFoa/kTyP+mDlWzUoi67xCIhuRaoCD3+1lajByTOVrC7dFkQUEfr+
75Ma3Lhd51IPTYi2wbdk5ZsaHLt3uvtJagNSl+5/LlqN4TOrIHPveD3Skj/4
WLVeDZ4MEg3r/OqQrvLnaI0WNZip529r78H6PZHUOdSmBomOyUdZt2rRLWYI
M+2PGgRpTXcfq6tFGzcP+tr/VQPT5xu3ko/UoVZd02/yQ2owsd24Yj+uHgXs
yJFqHMXqe1E4M0irAdFMxU5ETKnBnvCfqv4Jjahuv0eu8bwaXJz6Uzq8txn5
2DYsc65g+eqYufiY/0RRGxNJ9hw40DjI2FL4+Bc6qbV3bzEXDj7bmqfqoHa0
ZevKeXleHFDMN586y/qDhPWfJ3jx48DhuF+N8+Zu1InsPzYI4oDm+t6iba4H
5RuJ92uI4IBxdUlOr+svstt7fvPwBmz+5umvxsQhpL6PYGcshQPFoAQT0uV/
iOtAY0CaDDY//YHFvsVRlG2nXWOviAP7IsLzAy8m0WX7/pliZRyE3pQ+OECY
RhYO8UoKajjQ0QkIf5g5gxZOLbo2EnHA19YyA70Y/848jdpIwYGn+wb3mPuL
KPn84YIIGg5yttwQrjq2jIwvvefew8YBa6lq/LbiOooLvZ5UooODGsqr6sDH
3OAWvumrwjYcvPtxw4/8hgcMonv/eevh4CD/+8ea9bzQF79rmybgwPG9wM8n
SgKglSnYlG6Cg9SOhT3u0yLQ8PWOYNQRHLgmrJydL5ICMe5UzxOBWD5Jw7Rv
2DvAt/jxwGQwDkZYoqGnU9Rgbaxj0/WbOKjDt7m9U8fBeJvCZHI4DuD7/bKR
Aezz/DtnuuJwkNunUKJvRoCKrBdmHvdxIL+15UdtCgFKk34wOR7igHtcx+r7
LAFehgkOq6Vg65Z2czxKIEKMw3XnY89wwF/1Vo9ZToIwm8e7xp/jQEjgMj5A
lAyB5u9J1/JwkMJyWbq9nwwXdRd7kt7g4OaxL3S/BjK4b5T7rF6Igy4yfVZH
nAKOFO2UD0U42NnLmXPMhAIHJc8f6/yIg7ZenZiXbyhgJhBlcPYzDkwtD/IU
D1Bg51qOytoXLJ+bLdMTslTQn6laiSjHgXuY0Y1dRlTQHh78rVKFA8sy2zfP
3Kmg3sVX/LwaBwZ1W+zl7lKB0kJK3F6LA2kBDf0rBVRQrd5x6Uc9DqoSt081
tFBB9vNxm6NNOCj0Y4uJz1BBrPDqltEWHLidtxKhi9GAL/eh7JVfOLBYW7RT
INNg7UnRrEg7Dlpb9x79tZUG8/dbmx524sBPg+vsSRMaTETNvWJ142BgJbI7
35oGgzek75b04qBfbIT/y3EadPlvumDWj4OjD9fZsS40aD1vsb99EMMnPD4J
f5oGdS5nN7r/w8HUz6XU09i44mi4+MooDjIyNwRdcKVB6YGnY7cnMP5oqNzY
4kCDdyYVP5SmcSB4Rnq0xIaG9f3+nGezOLi6L2iZ14wGT7V5wvUWcBDFtWFE
Vp8GqUzC6e9LWJ85GTM9Q6NBIh5MD69i+Qx83Z4hifVfOXv6v3UcfPSKG9Zc
pEKY6GUBfy48pPIJCSe3UyGQO3FAiBcPu4QrHy2WUMF/8e23RH485HQZ396T
SAXP8eZ0hhAelOvvpsR7UsG9bzq4SAQPHIe/RU3tpcKReg2jNgk8ZJ37Nb82
idW//D+CmzTWFy1u81eXYvV/f5pzSRYPg4lu4u3hFNienflRQRkPquc8f/Go
UED1upq+LQUPY61bnI6rkSH3ogChg4aHXLM3W8/9JoGB8yT/CSYeXJ9HGzvf
I8HRvWWNrhvx8IuU2nmEmwQPZVxO++riIfDy7/xXlQRQeJqbGG+OB9/0YrcL
2LuS9TA+QGk/HnYkWl3eh/WlrVEBzo8PYLp7g9/pQ4WqYONpuSnTBg+P5IbX
13ZiOs5grrIA0+Vign3Hhq0UQbpx+2KzNx4CIrLLfK9JQ9pXyh/bS3iw+KOA
76mQgs2F4l87/PHgb50TXSMlBZaPuqP7AvBwWIC/41euBNxxuUGbDcN0QdfA
FscVUcDZnRW7FIGHqzG//xzPE4E8s0MzK1F4QLuWyN2nhKFOk17Kcw/DYzK7
+vaYAIitVB+SfoyHs9paqqu7sH499mZ7Qgoe/l2euxrH5gb17iSichoe3jmb
K39S5oL/vnmME7Px8GP6a8ozSQ5oL7RtznyGh1Mw4ZG7eQ25P9tRzMzFw8k8
l9IWyxUUHi19c/MrPOw0i/2l9HUBKQetur99gwc++QM5Y/Lz6JlXv6VeIR6+
OFlmr12dRVV2hapG7/EQzuuaKBU0hez+S+Ep/4gHgeDHqTn4STSMwoZNP+Ph
id/6pFXmOBIkHymwLMfDMEXHJqVvGLkpINNnlXhodv1C9P87iKpECZ3c1XhY
6Ttcn8g3gJhcvBeO1OAhibR/g5lZHwqfG+B9U4eHMycCpJre9KKR4ar7oo1Y
/Vs0Ys4b9aD//jxnOzfjQV9vU+WR2S6U2xj96cNPPEQN+y9Exv9BYhUXreTa
sHjPt4+9i+hAZ0ush86148FetxIf/OM3qs3bdqWiEw+NprxWjENtaGO6sgS+
Gw+FX1xc2hm/UPT99bRLvXiIHQu2fr+nFU1E9Gxt6MPDi6kTO3rzfqL9gV+r
GYMY/zOZ5w+d/InyvbOOBw3jwV36n6Xs8Z9I8vTtmd8jeKiq17ohnvkTXTh2
NlRrHJvf1tBC3tqKGg/sV46YxO5LudteDalfSGuPVl7fNB7kqklqs1vaUKy+
3E6DOTyE7rSr2pzxG81uXPoZt4CHzP6DvA+OdiBrcsfp8SU8NCzRq38c/YMK
FErXjVfxsDnxmKZmYxeSE3tyN3kdDyq3g1nnlXqQL1cIdZGTAFlWVcZON3tR
65xr8X4eAlgYbU36KtuHtv3bu+8pHwEig3YtGFX2o8Q/6r1cggRoTqupuZ00
iJYaJXwOCxNgDezNd8QNo8MVM0KvRQnAp9dix5c3gpRfFm1ykiTASv3fZ4Jp
E+hy+qNv76UJ0Gop6vy+ZxJ13A+wk5UjQLvH5Lk4zWmUFLg7sFyJAIplz7te
r82iNW+6LE6VAPIiwvUel+fRsdMiT31xBNin+JCFBBcR7mBDPZ1MAIHjG+o7
zVdQwJ43ToFUAjzttrgoxr+GuvUTFtvoBFD9zAGiP9ZRKtkeH65OAOlxi4Nh
mJ4lzw95jG0hwOWSuX2+H3kh5F81j7EuASjHd9Ke/uCD/j8vEh7rEyB4bGan
Xjc/ZFV4lVoYEoAjlOH9SE4IGImcG16ZEuCM6ZK+cLEYqG9XeOFzFPPlIblF
4gek4RXx1DLXcQLs7uqSqOORga1C74wjHQgQ/Yl04/hbGdjx06YrzYUAXdwR
eH1VObA+nyDRcJ4AO0nCuxtHFeD3ocGjRz0J4K7SsC6SogjHDbY+HfTGxg6V
w08OKIGbcOuOdX8C6B0fL2UVKMO1dDlPVgiGf0+p5Y3TasAT7lL6NhTDW49A
3CGEg7ALb0WMbmP5HhYhvzmKg1h0KN02Gsun2+SLIifGw19xLSGJ2HwH/bde
GC7s0n6C5CMCPFdciMRfJ0B+hs65R48JIOTR5yaJva8lF1v4X6dh+I4ZtF04
QIQ6Udlt3bmYzigu1JOzIIHVjNMN95cEODc8JlR/iwRtbW/q518RYFsCZ4j+
JxL8zbRyE3tHgEkhi64hGhlORaYX3C8mAH6nrJKYLRnGPGe5yB8wfH8tlGWF
kGHB8N4DvTICZDyf/yvaRoYrtL6Bb18J0P+dcq10nQxc4tpalhUEkGW/anpH
oMDN2eCAjiqM38eNhsd3UECkvana9QcBCrSD7toep8CdzySFmVrMx5EyvMf8
KCCb7el0rYEAuioJ4pkxFHgY9eWlUDMB/pa25V/OpADeW3rt3k8CKP8nGn3q
HQUyjjia4tsIUP1E5bVrBQVYRq/jctoJEKCCF/ZuosBLOk/vlj/YmKfpRGQH
BXQ2HNQo68b4Vf/B+UUvBYrnnvib/8Vw9eF49rOfAtAxXf6rnwAbLN+n8mH6
6GuZkbTTEAE6XDel6/+lgOnTu8cn/mH4K5wZ8eukQG10b47/GAEC/8uMLWvG
+q3P5kW+SQKQ3u95oFBFgV9Hg3bFTBNg08+IjoBiCtjvbLyjMofVC5pl17Ip
0MsgdmYtEEBsMbYz7h4FXCUuMrSWCXApcCF9/1UKjM5/9v64SgAUQH+j7UiB
C52SZaYcRIi9v5O215gCFd+OvH/KRQSDQtyhajrWv19kvBXiJUKjsdDqsCAF
qq7p5lQJEiFVtFSbWEYGnGtwBkOECAdP5Fzb95AM3hY1yWFiRKhJOZhlcJEM
BLzDPVMpItjcLFK+o0gGX8GcqKcyRDgVNuAv/I8ENZOzt4TkieAbXdHq/Y4E
fp9vXa1SJoL3vQn8QYxv9SdfuphSiNAaXKf7zIUIFLPlE09pRFiR8jZl0Ylw
WWvXESEmEYSbk7I3YLjSeH9ZVGkQ4W6rwUsjR6xOGRy6ptuIcOQJVZxiioeN
Q/tETM2wfbp3alz4pgIh9ff5npoT4eHd6IUlsgq0v+vlENpPhIDlR5YBwcoQ
GuYzW2lFBCvLE/KySAm6mI87TY4RAacRaHg9Vx6iz47lmVwgwhnnDZoecVLQ
b731WbYnEUZ2Kg5yzEuCPgpMF/QhQvcuZmutjSQMissmVvpj+A7KL+fgJABe
bg8yuUGE5by0jJpbohB3/+aV7JtECBSzk+tyEoGR6/U+gmFESBY9KO64WxgS
LJ3cKyOJEH7w5nymjCCMT4dbmWC6H091+yE1zQPtrSnWjxKJkK6q+fbeKjdU
vS84NPmQCLsSdGonRbkh7WaX7f0UDO+0za/7gBNi3GftRp8QQd/YKbXuJAdc
2y90xDCDCNa2W2Z8ML9kp6RlP/SUCGP3/9pZDS6jPRwmx7Y/x/jQHZH/7+QS
0u47evzOCyL8lTgrnTq6gDa8uOmw7TUROOJFj55lzaHVuw9PRhQQoVezMGOl
ewYN+7507C4kQmRKTNGDjGn0dcdv51vvieBmLZnUfnQS5VMnXDo+EmFTBEnr
j8UEShbhPaX5mQjuPZf1XTPHUMSkgtuNL0R4774zVeDHCPJrUT/96xsRgtiv
Iv5J/kOuxUbu7EqMF256K9aXhpBVss2Z69+JsPv3wHQYxyDacePM2eYfRNix
bybwU1Y/2ugWeI5eR4QbrsUf1S/0IdV98R5XGohgQZ6o4Dj6Fwlr5ZyvbyKC
YZ7it2OnetGC/KcL5J/Y+SMWg2fie1D/avPFS7+IMNVNPG080I0ae4Y9f/wm
gger5B6XbTcqLV/3wncSwcwNV/JiBNMvOdI+Xl1E8HqYArapXejBHbpvZQ8R
vu9zu8ft14VCvQ0uqfQRQcVB3eD5xS7kffiA3/mB/8ezVG8e1YVOgqv/1yEi
bIzHrbZVdyEL8pXLCiNEcLY1CTJgdSMDoZgrZ8aIYMyfbHj8eTdijmdc/TRB
hKwLVE28RQ+Sbyq+JjNNBNvdWqeOSPcivnd1AadmsXq4SBEGFnvRzKO+6+/n
iTB3sPttNEcf6g5cCpRYIkLF04TnBFo/qnERD3ZaIYLyM/u84x4DqMSMdOPd
GhG+xcg8EPg1iLI1t4WIcpLAXm27X8OJYRQna37zBKbjdz5mRHsIjaDzXT63
BAVIkCDWHtP8bhzZfw0POypEgtdqAapTfyaQ2dOU2y9FSGCRL2nJnJpEFM/v
EbYSJLhnpFFy2GgGSdt2RT6XIgHPa5pC1/VZxGkwG8UpSwKJ6WfZeTVzqJ1f
LSZbkQSENAP+TTGLqGpk891VZRKkjrO+2Qoso7f1e2L3q5Fg89EfmcW3V1DM
gwtxi0QSFITcWF4tXEfGGt8STdgk4Mh8cvg/S26w4dtzsE6DBMVrKXVsSx5w
66gUPbSJBJ2GH+7tsuGFyNs/Ahy3kCBgL4cZyZsfWgaanK8ZkoCztH3ixqQw
OCb3bnpjRQJppZdmT5skwdvHaUTPhgR1fAnbDnlLQaj5QPpnOxK8+iQV2iUv
DTkrw/J1x0iQ7LVfoO+YDEzbTK0NnyLB4ZzSAtakHARKcH7HXcXyCyk4Vr+s
DLGDgcGZASSgUCXtc+NVIOMjj4F6EAk2HhM5X6GpClVnBF7qhZLANW1KTvy4
GkhUicdbx5Dgy24TL4M6HBBS7lh0xJKg50hL7D/M12n5Sgk5xpNgZeDZZ3nM
N9lQ5K6cf0iC/n65/uxfeEgOVD0ZnkGCSsrmuJJyrM/ZJitLZZMANTAlrqwR
4MtGQsv9ZyQ4G1+lrbOZCIOdZJPMPBJ0NTnttIkjwtKbTC71V1j+p74HpmP3
WCSCXvL6DQn4/J+pvMZ4qqHH1vhcRIIDgcm1fzEcQfLF4J73WB+gXN024UwC
y6GNqbUfSbB08e3zKEx/OJbmH7b+TIKczmM332FxeMdryXR8IUF0ZkazYzkJ
Qs8W1JzEftrx44/d6iFB4q6tocOVGP/21KWpLWPrlIsMz1eToEmg5y9Oggwf
pvWW52tI8GyNpnKTRIaU6rcOB+oxfFcIN3dokSE4fXNVbiN2/rCm4EtDMjhf
faEp1EICoUs3ImvNyGByiHnfqZUE5f8KEh5YkYG1MZPjUxsJTi/cBKkjZMx3
El2VO7D1vmd1tI+TYbI7qdbnDwlqC0c+cziQoalIcUtjNwliNAq+eZ0gw9u7
cUnqf0kg/zC5KNaeDInuknxh/SQIDj/xwh7TU5d3RZ7pGyRBvr/8f837yXBM
VagZsL4qWJHesGRMhh3zN/QfjpLgWneNdIMeGUh1nGnz4ySQo228Ys8mA3/2
FeEDUySIE1sVSFMmw/D1xQu5MyTQUo8yzhQkww87rzbBeRLcl/hqcwb7PG/z
pKHTInY/4jX/LbdjcYqcyS7FcMzqUta1LSOBV9/gBuU1Ejh0HxIOzySBzQdH
Xx8OMtjm9OY8wOqlG9/1p4GLDJs+nZmKwnjNYdKae4ufDMkaNjv3YPewF39Q
tg87lzUf7a+6ir0rS7VXQIQMsr52GavYO3w7p9xsfgMZIr32HOW4RgTZDW+H
HTFdEfs09YLlewIsDm6yLMXyuBAGIlmYTm7/lPtOSY0MU9ZR0Y6WBEi5mBHa
QCRDmvLm0D2YD2T9xEQShkMX98jMnjEc7EjydFACMrgZRW9pTFOBs6xNbfVO
ZDjklOXz7ZQ0eM0rLh1zJUOY9/azHZVScPkzt+KYGxmi5xK0uxlScNum2VbI
A4t/cC/xvwkJyAr2/bXDjwz2kbsONSiIw4t9JxbrLpNBmOuw0LZJUShQNFU4
do0MGUP+cQ3VIvA1T8nWP5gMbeNdQS/vCEFP+4fWV5Fk4Ci6umZuywdDmZkL
hnfI4FK8UBBiywsTF6Ll6+6SQW9+7NDYMR5YF3CwGUkgwwnhDVHMAC7gazL1
9XtABqPmt4WnEzlB7PHmBIEkMoR4Bv7NK+YAZW3eVtITMthdn62Uoa0hIsfY
fH46GVa+mIXNxa0gxvcWOcMsMhwQ1HPbJ7OMtp3IOnT0OYbnmd/zOYYLCFh3
fP69IMNfqkWAycQc2jN/Kf5SPhnCn3yrj3gxi6wj9v6895YM1zZ6p0ucmEZH
bbTmiUVkCIr8zFV5YAo5ElXk8kvIYGO0tVXOZhK5j/FugY9keKr+dUbj7AS6
+G7MuuYTdk9Oa7CvssaRX/BP7yNfyLD1cnpDR/IoCtxXGjf8jQxLHfsFq7aN
oFuK2QW+lWSo25TbcmN+GEX33WnhqybD/J4RabO2IRSf5zcXW0MGgcN6F/b1
DKIk/5OyxHoyPDZO9SgSH0QZu810XjZi+Q+edH7hMICeS2hboxaMf+S/V/f8
7kev21W8f7SSwXSQtyT+Uj8qyeSLO/ybDGu/lucztvejsgvjb4Y6yPCEfnPA
h9qPqra3Nvt0kUEkKEWZZ0s/qhf4NMvbSwaNX9GC2937UWtjtkxsHxl47Jx4
RMr7UVdSjDZhkAxJgb2mlsYDaOCUv1XeMPYO9XXwDY0MoDEtRy+DUSy+eu4D
KW8H0dy62b3qcTLERDNhZ+YQWq3SfmM3henwM7jfMcXDiCdOtXlwhgzvTdc2
7Z75h4RP8M96z2N8LCcfF98/iiRZE9K8S2Tgc26+HV8/hhTmW7XurpCB9lp3
5aPuBMJ9/nQQj/kwhQeWvJqqk4ga8dTzBScFuFQisgckp5C6zd3Y7TwUGIzP
q86Sn0bbxxybbDGf8P1g2HdT61kkW2ycWiJMAQVRPb9g3zk0dpPhoSaG+Qh+
48LcrHmUhJ8Q7pOkwI7Z2kdNmkto7aC/kYcyBcxa33GU/1lHLXh7iUZVzDep
KGisvuaA3DH4o42nwPuxmpbha5xgH8rnv0ymwOE1I7c4Cjd8LL6TH6JBAbvK
B1d18vkgIdQzYEiTAiMlDhTOFH7wsDpkbqZFgZ+XOy7QYgUAN648LLGNAqsr
LjuLQ4QggJCFf4T5yh2DepwrcWJgeOtD9CsrzBfedVJ7nCAFitYp9rI2FFi6
E2WVSZaGKUIw65IdBXRbejz4X0lDaolJhcExzFc5Gkab18gA10TTeqUrBfJU
XxBPc8tDW8nbH6zTFAicCKrPiJKH/FuJD6LOUCDhWLOsjpICOBCPb7G6QIFk
ox/11RqKUGb972yXP+Yzy+4Q9u1VhofEGn0jzMeFBw/HPKhRBs+JPKGMAAro
06z261qoACnMO+P0DQo46WmlTf2nCsHvOTvnIjGfKEYtXpfDwZGwv89s71Ag
8u73xN37caB1qPxSyV3Mh75q5YVbOPg7ES4TmEABw8EOIelZHOwiyf8nmorV
98xUaXMRHl6PfsU7plHAI5KAdxzAA+ntxbmiDApka5YJWUoSgMe09rHrM8yX
b1uTJ50kgKfUFc+PzylgMPVOaBZ7j3vbGSayeZivtuGgrOcQ4PO5kKmy1xTg
0JgSfTSO+dptWuWKbzG8Wg6J4TEfmcLV8+A85su51OPTPjCIsKE6yqMC873v
xu6KnduF+bR723epfaCAJddfLpY9ESbs/yl4l1LAOe1D/jjmw47R7o9Vf6bA
H9rX769vYb50cncZ8SsFAoLTLnljvsigeCber5wCLVWRLhsxX5MbnOpeX0mB
u/23P3UWYzrc3MKQVk2BtP5k7asVmO+SW5O5VoPhYf5jRrgR86Fdz4ab6yhA
mOh4dQPT/e5PbT+yGikw1iWdM9RNhN8X+WODMB9/YHfGA51+Iphuf+Pa9hPz
9S8Fv50eJEIR38ntmm0YHiNqM6HYmFG3QTK0nQJNNLZnJDb//v0P/Z2dWP4J
mQpXMJ8gcNK9WLubApSQNn3rdszHsRSjw3spYLPJvkgJ64+Ds+WOvX0UsM5y
nKrFfNChj17bdAcpcGL1d7kX5rO+hRLF7gxToPSk8+MNmG/TsazvGRihgPdj
mn1aEhEylK69NRjH7o/fOVftcCLI9LHC701SQHOIlVyB+djg3LbjI9MUqMv+
7+TJE0SY8QnVNpqjQJvm4C1hEyI4GuoIJS5Q4OHvXY7l6phPFPrbObFEgZz/
ygsfSRIh/xEKTVqnQOzWSMbbJgIQXEaPzHJS4eYqUUzoFQHubHygacZDhcsn
Dk3HRRHAo2yubVGACqROvX+BRgTQGHrOtpKkwiWuE5cK4vGQlH+YK0eaCm6P
5q2HXPEgdlnwJ5ccFbSCZ3ZnbcXDmJhTQJ4SFXZnc3YuNuIgR0u5UZhMhR0m
xrej59SAFhDm+3kLFR45BSZ7b1SGEr10XjNdKvi7bBdLTVcCi/mPMc36VGjP
t8I5KCiB79nZnEFDKhAI98y2rCpAxZHj3WJmVPgrXnXnaJEcuG7TMT18nAoD
1hUOpUwpWJmx+PnXgQrc6coiYw8kITrvtONZJyrk8O1o4BOVhEJqytXrblSQ
u/IahUxtAAFZkVeZnlQoCFoOm3woCg/rMex9qLDTgvDi8l0R2Bhh+KPoEhVY
1n5/ZiKEwYbHZ+DHVSo4/zXDpUQJQvZUt9JMKBX8zr98YFbNCwa5K1lXbmN4
+l65ljPIAw2n5HT4I6nQ8EO84L0QDyx1mVko3qXCCl+a8bvjXBD50KXjyT0q
XF3mInHd4wSCTaAbO4EKheE7Td7VcoBp7dtgeESF0WdpU9vy11BnWINE1WMq
HG8VWNCyWEUXdo8mHUilQtWb80csVpZR4nvCO+dMKlyg1oTwBiwi9Uvbd09k
U2FN5D0X2WYBfdayabyUQwVLE4XtHmgeDT+LGA1/SYXXARX3zujPoqsuWX6y
r6lg7yXkHGo5gySJZfzJBVSoCP1gkew7jTI6O2Lp76gQ65fr35U7hXQTF/Cv
iqmwhaxv6zE7iWqspF7of6CC2iHVjItmk8hBQl3/WykVniffdBF6PYHmqvdU
7iujghX+5ZAFawKFhZ60/vUVq+fDm1c+uo0j1Z1Xex0qqGAdrnM5PmkM5a8n
eIxUUWHRu5jfbGYU7S5+ter1gwqhB6q650+PojbvmrD1Wio0iY1a5fKOorOb
huRuNVCBmh6q6/9pBHGNcadLNmN8b/Sccng8guKyVTc9/EkF2dvEc/8fM5y2
fSS3UUEkxHrzOWx+FMF8KaidCpsc/7v5Z30Ezfxx0O7pxPYruLO9+fAosn3k
4wHdWD4npm11mkfRB7vwZ0m9GF8mQvb0nh5DRPmU/pU+bP3RoO4CtXEU2vwG
f3iQCvLvbp4JmRhHozFVR94NU8HjIKV5w7kJZGnxJ15ulAqR+r0u9JkJ9FZ0
psFrnAr6VztNz92cRMrfBcSaJqkwEjau/Jk2ha6HqphsmsHuE4VVtvZzCvXv
2hQcPUcFyPRxX4+dRnu5jT+OLWDzj9rde3BsBuWVHl4yW6bCb06ySNaWWXRJ
74aHIAcNDmRm1R0Sn0edC/efuXDRoNAx80q82ALaUZDb/5WHBt67Cg0DFBeR
iGbrkUBBGpi4G+08dWgZnR8bie8SpgGHQwBM3lxBLc84Gw3EaOBMp3dofllF
yRSmybIkDR6nOd501eAA3r8o2FaGBidHOWv3d3KAW8rBj2/laEDZPHTqdgwn
aClf1fZUpsFumcaH1kLcUCFRjx8l02ChQYLnzyY+YNf2HdlLo8FH5vB/ffz8
EBO+FJ/NoMHT/Fv2o138cISfJOasQYOZqIfjxkmCML7ivdS5lQY6XyXNf4Io
yA4qN9btpYFQem2L6mVJ8E/XFNMwp8FDz+inXUuS0OWw2yTCggZnyTGeHH5S
8LTj3EcTKxr8nZa0GPCVBoPGz88+29PgjUZjF81bFpw+uAa/Pk+DdCcxXXEr
RRg7M+yzy5MGVtd3nxBoUQRfFffTLd40uHx1b/U+KyUIu3zOcsGfBo6HjfL1
zZUhT9cbpx9CA4clbadasiroDs9L/QilQVHaL+5L91Sh7P4lfvvbNMjp+vjG
kUsNWhYuj12LxuKN0cKHNqrBSkFQSVkiDbawB/SHM3EQ4sybd/ARDZK/fMrU
wN5bcdmbT/oeY/HoJ/VkrOCA4BUWxp+Onbe1h7higodnJJGrCZk0UNzzkv3l
DB60miLO05/SgJa3TTYmCg/Gm+/Y7H1BA76NFSUKP/BQ1yNp1v6SBruKJyQ+
D+LBLiYWnXlNg4ODTn7/cWH6wlB281oBDXoecVS9ViCA+2Q8JeodFk+nq/ek
OgHmkhUUcSU0KG09f3/VkADXLB6IvvxAg6xbW6cbMX8owKHCueMTDZpKuEfO
nSBAzIukmYYyjF8Wf+/9OEMA5WO4wZPfaBBVLZ075EOAdLHU3zMVNHgbLpf0
6RoB1D8Qa298p0FoRczlAzcIUHgm/bNsDXa++LBoEqZ/DFWoBZl12P5tsV+S
bxGgqjore2sjDd4Lbvp0GPv+4GXGo8pmGuQZ2zTUBhOgg5kTbddKg1F/oufa
VQI4/2YH/2vD4o2+VjvkTYCJsBc+lztoIMOj+S7WnQCXdDVPi3bRoKXjQd7/
f0/FNZxvn9RDg3eVJp1b9hMg/L6WpUYfxne0UXIbEEDGpGBX6QANlD+9/STM
JkDSwpZt+4dpoO9yg7dAjgC0rHesnhEaXOMWiDfgIED+IT3cxXGMD4erfuT0
40GP/70UzxQNFoXCHwp8x4O5c+kSeZ4GNeXkz88i8NAqs2OsYBHj+1WnIV53
PJz4WtZtvEKDkB2aOy7uwYMnqbziFCcdArwvs18t42CtcU/JEjcdnmYs/37Y
gIObQVUvbvPRoeanzb9yjF+JPT/ingvTwXL3UK7Mfzj4mNzkOClDBztpYUW8
kBp0meGPecvTYYmRsLSWrAoci2dslxXpkBgT62GnrQo79vOb8+LocC1D7zjX
IRX4xqm7RYFBh09HDpMvX1eCaofHgoYGdHC/3FNyLUoORsVGuL8BHdaGXreT
ROVArHjrmqkRdt7WVIX9YbJgIdUwdXAPHQ6fFNj2LUgGGst42l0t6SD52rmy
1lsK2khuudHOdGi9EHFYfkYMlusKsmRO0SE1+6Su+rooKF/hfpJ4mg4jIfSb
VqKicLT5YXyaBx0clZWD3m8Whq4btQGFfnQwh1WV+Vx+4Nyk7L/9Ch30O7uS
n7TyAaHT1evzNToUJchKiPLzgaMOl1t1MB06dGroTRd4YKBf60BXJB34bHpA
8jYnCNy9/p/THTosc/vfivzDATRUYzx8lw46D0gMFV3sPYx30Z9JwOY/F9Be
515Dt41e61x6QAdcZ5MK+88Kyhnn0Fx7RIcd2be2hZcvozHjRLLAEzrkpNYf
Li9dROIz/WoR6XQokJ/vF29YQBuTNytKZtGhy1DiicPkPLIwC5COf0oHQlz/
vVHVeXR+oVpM+TkdvhcVnv9tN4di0hQEU17Q4TH+1p0D6bMo38KZm5JPh+0O
zbOX1mZQ40r+6tPXdAhW/WZ4znkGzWStz2u8pWPv0fdCi45p1G+9O/nWOzrY
OGACxW0atfJE7OktpsOlhyuv3vFOo6r8xgn9Dxgfslkv3jyfQsXHFe/HlWL1
6veqnnaYQjliJwwnPtPBufDKi6vkKZRUkjlk8pUOQGafssf0RLTb2J0n5XTo
j/rsk9AwiQLltXVXK+kgFKtUrvF+Enl+8++xrqaDH1PnJenNJHL2/ByWV0MH
p4TBNc+iSWRDENwsVI+tr60dVPoxiUzq9v0+2Yjx3dlTXnJ0EulejQt630yH
+N0Z2f8pTiEWq4Mp10oH4htx1ueDU0i1jdjk0UYHHj+O9OMPp9CGULfLVe10
WNe8cEducgpxYceS/tBBXNl4sMFyGs30zldf6cbqN/pF+fInDJ87Bl4/e+nw
7Mx/+CX9GfQT3VDR7Mfi6bZ20/w6gypGv38NG6TDimfGJLfdLCp6IHn27zAd
VLlrt+1fnkVJ848/xI/TQddp4NcPh3kUnd7vPDlJB1GeU3x5tAUUeIAtvneG
DlvZ4+kXlhaQ04uiY2sLdEir9Y/7W7qErI9yCtgs0yHkl9OrzW+W0R7hPXkv
V+kw1dLUn/p6BbFcmjmcuBjwVO9jHX/TGlKVUc7+wMOAksMRfLen19GGMof9
8v//uzjv1PPSIjlgWnUi5bswAxZejW/cXs4JRS1CRptkGFBuzs1B8eCBnOD9
/27LMWCwcFiVSeaFpE0Jd/sUGFB5q2VUu5MXrkeS/yaoMqB5sob24TA/7NkN
N9apDBB5u6dJMkAIdGdC2LYMBlicbxv8aiEMrNQfzfksBpB8uGuYJBEQX7Oj
OGsywFwa8do0iELLG6/yal0GfBV/pB/0ZAOcJD8TTPyPAbLnDi1ZbZYGv6/2
bhQLbP9oSlHsC2mIdpL8nm+JrVfuXIplykBJ+qXw74cY0FFAyrciyII0ZY/4
6gkG/Hf77Yoevzwwvi2fu+XIgLmL2/b+uyIP4PyiTsaFAVuLX923mpaHMxmy
MeruDPgQdM319y8F+Ebpkz7uzYA4KSl1iFGC9m8JXiO+2HqzQhO7ZSWYcjZr
8fVnwPmk65+2OSiDWuar+DsBDDjH0Gf+pKmAjrHLgkoQA7raxH8fDVUBswFF
26c3GPALT/LS61MBX2qgYlkYth+X5oXYOFWILNf23xfBAOUb8Qadw6qQ5jL0
+3cUA4w5FluV9NWgPtPi0UwsA/gYB/fLN6vBoDHPWkA8A35/L6VZi2Hv/8Bb
e9FEBlQ1eG07txEHDJoajvKYAUnW5r9cz+EAKhoC8lMYmH/3qN4SjgNr15Bu
gzQGDIzbJm3C+oO7gO6O7xkMULxjWb2/FAdBWaOph7IZcMRC+mjkT6x/7Enh
/vuMAV94DXq7R3CQN3jQ0SOXAVHPYq/t5sBj/ljg60oeA7iuS/QWSOChnVZC
vvUKO3+p2EIdj4epinMhMgUMsPM2f5yljgeBU8SBlEIM3+9pugRdPKgK/jRW
L2ZAyNA0KcEID9rZYVlF7xmQ31o5z78XD2YmBoLGpQzwudP895wFHhyGJk81
fmZAgZ53Qc0BPPjeSq869pUBe8Mk6ohWeIik2zJHyhlQyKepfu4gHtIqRcJ9
qxjQZOjs/HI/HopOlY7w/GDA6Npsxj8zTB8Jev53p5YBn6NMC9R242Egm5qr
0sCAmrfsqX3b8bBm8lvsaRMDJCOrzK9twoP0cOQ5nZ8MyJj2sXpJxgMjbEfd
518MuGBlRhyWxQMw5jbua2fAWLi/izofHqyrsu/87mSAb+O1E0HTGN5uR6dc
urHzW8T+jHXiIFBI4sBMLwP+KrVv86nAQcLTL68C+jE+zNKtiHk4yDX1lRYd
YsCIB+PB0j0cfBlmet3/h/G3UHOJxw8Hk4y7OvkTDPj3bSdq1sdBazXskppm
gFPs2JExFRyUnh074DnLgNgsFR3GshpE5puc11liwMEXWqF259WAocuRU8TN
hO9RzY2iBqog0f68SImPCXV+5ocl/6nAwpXDlZcFmKB71cCt8h7W/z8V9BuI
MqEyftfB9L/K4GByBl8mywQzr3Pbb7kpgck/xY0kBSZsMDJi3eVXwvx3hcEN
JSY8eTAhxf9EEdbqiEeMcUwQutikH9WsAA9s2uL+/38a/Nz5ov8w5aHJxVik
SZ8Jy2TK+sIraSgWnFXURkysnymn3zKShtRnqfQ4QyYUjUUeU22UAo/x1d02
u5nQPGBcVDQlCaI+r6+372OC6oWIuGAdCZiRd4jebsmE245FSisVG6C9SPxx
0kEs35sDLDiyAZ6uuZUct2VC8bAASUlYHHaH4Of/OjBBsW4c3fkuDGxaLe9u
JyZs+VtufJJLGKSrLktnujCBZS/Or6cvBD2irZqn3DF83O8bPnknANfuRbqP
ejEh5A7O690fXnDeou9v7suE4C/L3/CbecH819CtF35M6H1t0/MtjAeUVXZl
nr/GBPwHL3ULY24oTFvung1lwiqXzuSfBQ7QMfKcN73NhCTj0A2WnhzwpntE
JDmCCT85C1yChtZRvmrnFtMYJgj0Prk5KbiGNr63/u9xLBOOUa7T2+ir6MXh
WoeZOCYISxbanT+I6ZGE0oikB0yQFquK3V21hBhbtj2ZfsQEo+zUO9UySyi7
+WXhnmQmrP0qX4t2X0Q0T0bNo1QmDFtSKfk1CyhD8knvVBoTolv4+cz0FxDp
pdKicSYTvl68b+77Zh492Rcr9iibCeWqtcfMdecRYUyENPWMCbgL14x7q+ZQ
cviNbca5TNCPqPpo4jKHVJlr5g/zmMBklLFjxOfQo0pvx8l8Jgxo2yZXlc0i
ZdfxS7vfMCHyaHDtWtAsSuRzjXrwlgkVm54rbbWYRfLpXWkT75jg8eFAxBXa
LIo3si3aVcIEyeCppkaRWSTbU1+b+IEJXzRU9m5fnUGxAaZ946VMuGjTNvFu
cQZJqpUt7SxjQs/cFg9jrll0573ehsSvTIg5qajSLTuLNhx5TR4vZ8KLnl1z
1zD/HbnE0ttZhd2P+dQMRcdZJHo/3eJ+NTZ/4n1I+sNZFL5F1XmshglLhoFJ
kt2zSKglzt+ongmZ4Zsy92vOoVue4ncSGrF8diWJWkTMIQGp0IzRZiYEacTN
LMzMoZCXHCU7WjH8uFK2aLvOI16LS/XxbUy4+nnyzL/+eRQ8Ntk/0s4EDveU
0XWPBcQV4bZi+IcJgfXs2oN8i+g6s1civhvb/w6arMxYRFddm/QN+5nw9rvE
qVsCy2iF7z/LuEEmaDSvBIRWLiP/9K8u/4aZEJfo4CJxbwX59hTE3BvH+M11
OFhy7xqaC9DIGp7E7lOY+Gl17XXkpZb1Hs0wQYfs9C1CmgMuHLk/OLTAhII5
R+IPWU6YWJJYM1jG+OLDk/IniRPO3Q+Til1lQgd8opxlcoF7i7+BARcLxrWf
coXu5wZnC/vYGGEW7OF9pLu1hhfsdhJBT5UF0TNirpynhWG1SUCsDMcCQnW4
ppeeCCQ7jf02JbJA8/fc7ptiotAf8s7HjsaCkLtiNrnFYnChct+LS5tY8DW9
krkiIwFh5pdVC3ez4DL9Y6bifWlg/zkxgkxYcHZ1oZVHUAbqzhkXle/F1lfo
zHj4yoDsHUnrnxYskLXS3mhjJQupjVkRc3YsEJvN0WPwyMMux8jDV4+yQH3F
U/mfuzwMzlyk8x1ngflJl2s7m+RBXRZ9lXFigZHm2U8WSQpQZNO8onWOBR/4
6q40KSvB0aGiqpLzLHCKVCg84qMEHH7JCTs9WdDv/Ot4Vq0S7H5wWuvgJRaM
0OXp9EvKMMTcz9Xuj+V/0fmMRpUyhJfo1J28ygLP81qXHsirQEMHp/vFIBbo
bUp+af5cBbzODmxbvsGCvYuij9ynVUB+vZo/KJQFWt+8fz/SUQV7XMKTmAgW
/JVevDHxShU4X145rxjNgoc8wrTxUUx/GJ5EqTEs2HHhb2wxSQ2GHdR/v4xn
AaNuafV6qBpETEtlb0tkwZvIOMfjb9RgY/Ci96eHLLh1d6Nnc6caNEr/2Wny
mAXExvK/blw48E7/IlmfwoJqn9vXnknhQEHnaZdNGhaPJrOVSsRBybeo3K4M
FihbJn/4jemXY4e8Lrtms2DyaGBIGdbPuAbtTCeesaBxdadA+24cpPuCvG8u
tp/r7lTCPhzsEaT0r+exAJf7fNs9Kxz8uy/8+uYrFpx2k9fbZIeDSMbkdfEC
FuTflnuwcAQHmsUt++ILWWDT69cycBQHTXtLVNSKWfD62Ompdex73/aUfxnv
WdDWc+CyIbZe6czNd+qlLJAqT7j1HNs/ct1Z+/ZnFpT3Z4x9ws7nitn9cuAL
C7r29mXCHixfEoW9s5wFSfhDTUyEg+EC3uzkShYEd/fP39DCgb1JH2n1O8aH
ixFL+2k4aPj9Jdm2hgVRR+yodxVxsPtsmnJBHQviPY4y/xPGQRFHcIJkIwuu
M/poArNqoH73pPS5ZhbE7Op67FunBqlko+jvP1lAkThvOZulBmGmXKHB7SzY
H8A6tn2/Gqy1d3N3d2J8fRLprYZXgwvnPl3b3o3F+6tUX29MFexiA3zm+liw
Ufrqx4MBqlBDOT5tOYjFv0c04uwuzP+/Q+deDLNAyPsTYYlfFRida86u41j9
YzqupN9QgUXqFeu2BRZUdWZvIzkpg3vRkQadZRbUnLq45bGcMnSZ6ZvfXcXi
jdZLk6tQgorzy7vMuNhgFXXsyz6iEiQUX9L+IMyGs102jUpfFUDE3Palohgb
aPu3fXt/SgECurayfTawQfmn010eUQVw5V0gbZRhQyDNWr1tnzxs2ectnarK
BpktUhOESllo6bkwfUOTDVsd5IyCkqTA1MvyXM9mNkwkNJD1t0rBB/5N/wx0
2OBZUbYu0iAJGazJnnldNkyVVdIP8EmCt/e5hlM72ZAVwy6fuLgBZITcX/53
iA1m2jsfeY4KQZrRFb8JWzb0r2zMmyQKwaYrkUZ3j7Ah+AVPqpC9IJhP5DW3
nmBD05XXkV0d/NBO/5zk78iG3ytt97lI/OB2stFF1YUNQeO7osLO8kFIy+zi
SXc2hJ1eenxTghekN/CX8Z1jg8aZ1D5rNx5INZEPzz7Pht1Xhm2gghs+luiq
jnuzoV6m7idvLBeYz+0duHOJDW5GfhIbubigXeNontZlNizfkyzf4M0JC6nX
dvhdZ8PwieGAgHMcENIeLawSzAZf/L1XKcPrSFo2teljCBtaFzISX3Oto9R9
rx453GKDrgRfzgUqpidufXHmDcfwix24IGG7ij58btbIimSDh2G5QFn8CjJb
6V8wvcMGnacksYLeZdSmvfBp9C4bGC7/nshsX0anzgnejo5jQ4TadSfBtCW0
kKV4cPN9Nux84nnyjfwSCulhqrQ8YAMptFJV98Eiklbe3u+bxIbnfO3Br5mL
KNXK/IVSChteE3/92161gDZGHfP98IQNf8PKxUe8F9CHCg/DExkY3h0qG+o1
F5AZV6AQTzYbuBN7zywvzaM2vbuNGc/YcI9gJ+TdMI9cvdIemuRi+/cwKXsK
59Fc7hunkTw2eI2qnfDKwfrr4Df1qFdsiBy3KFrNnUeShNZ5zQJs/4L+6I6P
8yj58FBpUyEbFvkt00X/zCP1e0u3fIrZsG9ESClIZAGV1AgfUPyA4bmhwU9j
zwLaK6Ci/L6UDbcMvd9wxCygNkP1vmNlWL5eatTuoQXk6o9yub6xYcgM/+Dt
vkU099rCJ72CDRdND1m4lC1i/f4E7PnOBumTomu1O5eQJO2i4L8fbHg37vPr
R+MSSj4R3BBRh90f6w8Ptnkso5KmDMfGZowf3x945dStIFOxQrZ3KxscTk3W
H4hdRa3GlXPyv9lwDcs823ENzRT9C7XvwurLtDUxkOGAwJmV/Zy9bPA2MEj6
GMUBG9TFlNL62NBw61S3ygZOYKdsfD40jPH3vpppH54LStoMvcNH2fBpwC+J
5xUXmEofQBoTbOgWiTc7Y4L195te9Z6zbDgetj/X+wYPzJSGJMotsOHU0ZXv
nxi8ELgUf7Jo6f/8TqE9a+KFDVrZrKOrbGCbX4nkCeKDpDNFs+vrWDxHa/2S
tPnhf2fPyTo=
       "]]},
     Annotation[#, "Charting`Private`Tag$25456#1"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwtmHk4Vd/3x695Hu69SIbKPN0BDYbUWpQGKRoICQ0KlSh8SjKFjBkTkiTK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       "]], LineBox[CompressedData["
1:eJw9lQs01fkWx6XG9CDi/0CRjsfBOTUhp67B71tKGBXiKMn7TdHJI5VXSjRE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       "]], LineBox[CompressedData["
1:eJw9lXk01YsWx89FUYZXSL9B53IMx/kdTXKQod+3SDeJ0lMokkoa7jUn6RbJ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       "]], LineBox[CompressedData["
1:eJw9VXs0lfsW3YkUkbySvt/32Ztt7w/tKJXH4Zu5W6SHclS3OEqlXBTOVTc5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       "]], LineBox[CompressedData["
1:eJw9VQs01dkaP1FeE8oSTuOxt8f5i0miBxX/X8WdNFg5FFMUDWrQKVTXI0U1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       "]], LineBox[CompressedData["
1:eJw9VAlQk1cQDuGoXIoSrLfJe0mEiEclKAb1/4RSJGIFCyoWECmIgMXIISig
FhFrqlRqOQSrMorVGEQUwbNoKEoBFeIZlMsgclTACkVrwf6d6XRndna+ebO7
375vZwXBm1aEcjkcThDr/0anP160hn1CwPnPQkYKPRY6sDhoRo+2oJARDXYq
euYRqPbVnP3dvJZJ6641cpcRdHlxndxz7jPtzUU5RxcQZEZ9w3dW6JhTVXE3
vBYTyBbMUVoNPmdGXF/tc9qVrXfQxn2eRzsTXuzcYfAZgVJhWKi81slIcg2s
LsgJWkbsn+2T0sco09uOmy8jKDT3l9pt/IPpTrk9L2Q5QdzgMYfY0H5GHbl/
rY0PwZyOHZW83W+ZmQvHF8UHELgE7I8yKOPgAg1/zw0i2H3OdGDVsAGczC67
pwcTGHS4BTZ7GsLl8eqWE2EEX5crecywMVZuzhmt3czmm/qtqThljh0FH8fa
pxGMrpDZXdFbw2hf2I2ybwlOE81r4zM8KKPLLFy/I9Ds1EZXRtvgR2ZVgd8B
AqeUbK/z3I9xSpf1KC2XwHKivF89eQLqLMfObz1LMHPi9rhUYz58+0N3bywm
yMtusDoTyEdDw8X6wQsE+hjOzRmlfLT97Bsx8jKBJGi468laAcLTC0oPXSVw
MByVX1MsQE/sAFf0C8G2I4VDZw0I3i7OzHOuILC4/fSYnu2bbPvi5a1KFj9v
1Rq1EXBHOUpXVBGU40JOqYTC4tmD2g13CF45OEvizlFkaITj+++x/CcG96/u
pRh7OjZ0h5aA15O0LnG6EIItvOHMxwSpq/IcHfOEOOkfIhc0ELRe2lV/5q4Q
9q4lWepnBHW9OXumfhCi2M5IP6+ZwF5442qKvQhzrXxmVbQSNJUYvataKcLV
P48nfs7ySrUeGGhPFgGNb27r2glWb/LM0eaLUFnhygvtZPWXvRxM0YggVx0M
6usm+Gm2wbq+ZhHuHdCrE3sIxk245sv7SwSfeId3Jq/Z/5jem95pJYYuYJfb
D28IFFHM35FCMQI/vZ8x+U+CuW4pFTlSMfQS2nTqLYFaHclELRZjw+gYifQ9
AdmqHOqWi/FqULOlfIidLyDz6hhvMaKbxlTIORQBfIuQti/EqLrlf13Fpahu
HKtPY/GUopNlZsYUY6ZVWS/xEiM2u6844iOKSbLIufZsveodMnW1KYUZb9E6
J7Yff0PqSYkFxXpub2K0oxhbvO4eU46k0Hhfk7WKxah1GpfXZUWxzU02fp+N
GEQQnCm3pvjrZoVPooEYCabq71U2FAvkue1lXSLcfT2w12wcRea0K8lL60UQ
NjCpERNYPpqwBFwUYZtm7/bqSRQN/omN+Vki1KnuJ0imUrhlKHwT40QQH5wc
oxRQDJgwVOctQv1XxWFyMYVtVuwJX0P23fP9OpUtxY0P7ke/fyJEktTN32w6
xcutazalnhHC1ljnVT2LInfMLJ8GuRA7T3Jk8vkUQxmKXb0KikfpcqnKmWJR
7iTeRUcK+/gfZ5otYuddJnMpZXV44m5Lq10okvgwLN5KMLtzuYXck6LfMsE4
PlyAtPpDJqrPKXr1jnUmRIBnl/UcM28KdLU6Bun4+FYZP/CbL8WKwOJdZZ/y
0TL9aJPHWnbPD3d/+WDqFByI6jnnEU1h+XCjw/DI8eh9s8/XI4fCTuhZPu24
JZ49yV/5Uy5FiKmy0D/KAtXXS1e9Pkxxtz+kxnqBOU7safE7lE/RVZJqrWoe
gTUTpYGdKgppfUxL6VIjLOF4rF1YSHFk43aF6yxDOL4ICMooouDxo0+kjOXC
qmhP8PwSVh+/Pd5LWz8wlS5P1++9TvFusdYt6ewgc35aX1hjOYW2ShPpfmmA
OWZhHP6JhiK9g/drZs0bZtujmZG6WxR33pmtLB/Vx8yOSNlkV0cRPbqm7YDk
OTNlebYiWcvqsyRoTW1VI2MuVW+uf0BxLj2/ICniMdM+9DBmq46C02Ey6Xz8
LSY5YfMRpyb6/73/B5Dxg6A=
       "]], LineBox[CompressedData["
1:eJw9lAsw1XkUx+/VQ155LXE97/3/firr/UiLut9IMqQWebQV6bJt0UvRkhap
qI1KEpUoXHpYPQ0VMZ6JxCYZeih5JCTrrsdo/zuzs7+ZM2fOzJkz53zmMz9+
4C6PICkOh7OejX9zX575j+dXEXD+ezorO90yXAkGqjwLXiU1CEVZ7y3urScY
Kd1Vr5j+URgeETRo50uglpUzYt89IExw782t3EBwz9G0PMB9WHhjekCj2Z+g
uWKZc7XTmPCr7+jMwC8Etm9EzRrLZoRxytwG/UMEQ3GD8tchi7N9cfHiGAIl
F0WbayVyyCufvdzkMEGWQVn/R2sFPAmdd8sugaBp8UNXYy0lKD9RTPM+w/bX
z12+hqoiK0536+95BINW7zatNdLEbb8sbdUCgk7r3gj/Xk1UmQna0q8TtJyK
LN2cxUPfa+oiLiKIdrmg4SinDVM7Y9PKUnb+T4NHo8t0AZU/+lY/Yvcfqt3S
FagHj36zK8/KCRqbphc94OojPM1KrauKYE2dTa/zRX2UfbWbkjQRxHU41hXd
5yP7aXGg53OCX5lbYu5XPuJzLZ8UthKMh/YfX2AsgIvP9+lB7QR1KcwXvwwB
jMzEnIoOgqVTn5eENAowX4bZpt1F4CGzbr7ijAB/lvJsWt8R3C84KunwYVCc
ci7T5AOBd9btn0diGGSEqMw9/pFA3bnGcJeYwUGnpNCePoKcSdnUtQ0M/HVl
X+ATwW7d6fbjgwwcJEfsL34m2Kg3Ia0lR0CauTmSYQJlp1iVKQMC6YJoOc9R
gkmlyVoDsB7ETuwtHGN5OHHbMrxZDhv2d8hICDpmu9V6bScosvyyImiCwKHy
OynPKIIz8qEFj6cIzlFezdlEgv09fUraMwSVduaGvFQC3zLRgQgORf6NUM0P
l1gv0t6+aZGiaB3rXjt2lUBn90ZnkzkUbQNcnzVi1kuX9sJEaYoAvXOxo2z9
nu+l3iND0dEf3NubS1Az+Swa8hT6ljEBFtkE+a2uPRfmUxC3hTEv0wlO3Kh1
kyhRNHrHJHclE+w84njXQ5VieqrvmCvr2brN5VqFahSBfgoKi/cRWNrYHZbR
oOAIHwYfCmS5KhUPiHgU3ZO/RXq5E0z0WXg81qbYocatvmvDelZRWKKlR9F+
aKlngS5BWYYhP4JPUVgX/sB+FkF2WF5CC0PB461Sj+xhEO8mGDE2oMi4bCQJ
qWYQTDN9EhdRxGJ9EP8qA6OXqQYwpuA2lmlxfRkoFiknXTClGHx0bM8qUwaj
CSf/GjdneZlfCoidzfpge6Tq5hKW5w9N9xULBHDI3BeoBYqYgeYX/E4+aMRI
fbgDRclWWavcHD7mrQsxb1lJkbvxGy9lBx+NXBEn0YXCKywg/9OYPnyDPDPH
PSheL+R6RA3pYaeRRcfzIApb/XqXkGQt7JfwJv23UTQZ6bmeGebhYOUs3tB2
CkH/8gYrdx5O+L7wk91NkbrN73SUtCby4w+8coikuKR3pb06VB3dnWXtd5Io
BlRSHs2iyugXi/9ecZoic1CDMTyohJG9pzSaUygUbB2r94kV8W1eoO/geYqa
rjtGUjIK0Lae006uUmyX9xJ1vZaG90nXl6nFFCZhki3JnGnhJl8rCVNKYbal
4aZ93oRQxOgsuP2QYqK706HAUyIMKxnybqqgCL5mXWpfOyo81XO6be5TilGd
wInLNh+EaUWR42ebKFYvG172RfWtMDNqqzrznELJwdwnW65deFPZ2lvYxt43
6i/ac++xMO6YSb3JK/r///kPDpA9Hw==
       "]], LineBox[CompressedData["
1:eJw9VHsw1XkcvayQV15FFO7v8v3KSCpvcQ/SA7Uy0eppRRRLLpXK6qpb3Txa
tZmKEtarrlp0cxV6mUbKI8+kLY9eN7klYUvS2pmd/cycOXNmzpw/zpz5sIOj
/ULlWSxWwBT+Zbne45kZmwhY/11e9cr7rlsI/HO07jTYVHDlh9q/14cTmOnE
BsTZv+R2V0saLSMIxlmh18KeSbnlxzKzfvuFwDrGU1yWLeMGc4Ls/XkEr2KC
fH6UfOLWBryL6t1PYLJrjM3TnOSe4zQt8UgkmL9oe8P1LSzEDZWqFPIJ1PcF
du6tkoNp8u7CiMMEE63nnD0SFSCokXs+dpwgbfqyp9FEBZ6m+qvU8wg6119N
TW3Xhlh2jx2ST9DxLCHn1FEdmEpix24UEpSU+RXnOepCwav5QriI4GLCQJxm
5kzcjT4yXCsmkHeTXlNdro9FjjZ1BhICVLyON5DpI1e+Pyvm+pQeFMnVpM8G
P8PF0/gmgUPDOwftRwZwrRo5va+OoHXv8ImjFnNxRZAX2VJPEG8RrHC9ci7m
rvZ1M28gSD9W1+fhYYSJXtFAxyMCWeQaWY+PMSIvBd6ybCOY/FByoeyhMZ7G
Kp061EGgolk9aMUxwQ3FrS4Luwksn8ULI06bwOKRprbwLwJPc1UXhyYTnD17
8/Xz5wTLGn8uuinPRrylQXrqC4LGyZjKxhA2pKN1IS9eEexSqvzofpKNdbd2
OTpJCc62dCl717Bh59fS/2aQQDDQ8mlUlUGh4QGJ6wcCfkHf65QFDGa+skzN
+EjwWZA7munLQHClO2jwE8HSvMVVRtEMRvYIbT3GCHgHdfJ0UhiEuNmpZH4m
MC9c0b87n0GbysvnQ+MErj7WB5ZVMXBvP3F1+TeCssV9S5OaGZSf5wqzvxMU
xlneI30MmDDZxlE5im0NrmvthxicsM5a6KNA4cZ6rSCeYMAaX6H4hyJFsm1i
frYiBztrx7q/KFNYb0mp+KLOQW9q/p++qhQaej/svK/NgW+An6BInYK/07tc
YyYHt41ZgZMzKPqSPk1r0eVgwdvL8/21KW6mW2ToTvmzyzfIl+hSdI2Mm/Wo
caCRMP2xvB7FyMAqXftpHCR6SkSBsyl4pTXenK8M3muE8ksNKW5vcHYTvWew
uUvbX8mIongibbCzh0Fj7u15m00ozuSW3rnSxGBJRNSkmKF4MaB7yXmqjxKb
OW2qZhQWPc3fjhQwmDNZXxRMKS5eq0jITGOQUrcn4fo8CievmOX8WAbj6WZr
NC0pyqVHu9zXMdixvs0szIoiWIv3bdCBQTcnabzGmkL5gaj5mD6DlTKrZt3F
FMKxzsumY2yY85Pj79pTFErTHA+J2Kh2Lpjm40SRfyz+Tv8BNnz/vnWyYwmF
YhK/18hvak9RoyVSN4rV7k+1IodMcH9jUJ+GD8XB96khhrNMsFF/f9SZ1RSs
x7w9rhXGGGrL+MpeQ+H1Zj+f5WIMfe+HM20DKIbbErfZuBkh3NHOa0MQxbNL
5ckddA4mRnwfvwymYGedFltkGSK9NCIkKpTCU9C5zVbNEJU0NzFpB0XBTwtu
97+ZDeVZaleL4qbyJ2If1Av1cHG4z3BESHH8o/Rrs1Abrlcmin9NoQhPklfJ
famF1u16dkrHKdaeirzRydXCeK+Pr8HvFGrS2qqctzPg1SwR4DxFfJO/hZVE
BQOiNFlq2dQ+Nr0Rbw5mITGseN8sMYUcN+h8n+MkV5tTq5RTQXG4YqD4XPlX
rlPmZ/bVKooSl5gcXukYN1m4NeDJPYoOGe/J9ta33PFQB40l7fT/f/oPRdZU
bQ==
       "]], LineBox[CompressedData["
1:eJwtUHtUjHkAHU1maG1q06hpZvq+RL+fcmKFtmzfTSc9ED3kEQk1qGxFCo1l
ZXOMtdGGbY7SqjmbFbXRYHGkCL30UDsl9NC0otZjLKPHbs7Ze84999xz7z/3
shvigqKMeDze4lF+0tyLosBbiQS8/7FTGhvTkkSwz757CS/+FqdUxAV9SCGo
as10re15whW7JTHz0wja2GPbwze/5YY0qdcrVASr+Jr9RkSANPnY4pBsgj0y
+kJ6U4iJooN5PacJftuWczA6dDzsdiiVQjXB/huX/VJTJ8Bn9rGVi4oINqdc
9FNHmiOjKEffWEGQwR/YGuA/GZJ1zF8bKwnCm52u7DVMhtr0zCP9PYKpgois
wXwrXNmqLhfVEah7ZYKJr6zhKXXQ/FpPUDPguNQvXYyqmoKzrk0ETEletcV0
Gzx2LDy6Wktgl27wKQ2UQP5oxoEXbQT9hUwW90SCV8qiZMVjAkVkWHNZlBRG
fSXhOV0EQ6oNNg5RMvyQ5RLk3DP6V7lZWEO7DJZ+Gu+yXgKn/kbDUIAtSMFV
p66XBMbpCwUe5gxKVrgz2/8mcCk/lt7kycBdeMPC+A1BbNWfkd/FMbit8RAe
14/25VpfqBgEyMs+Tn1P0NI1U2ZSzkBruWBAYyCIaL3U3apjsP5ORafPEMEg
Z1V8bhyLvkTvZu0IgdWZ14UKBxaJ9nfvbRlDkdZmY77Ii8VIk+/1j3yKdNe9
YtEaFgdTq4oOCyjW7PQXPklgYTZ7cZ5kPMW5b/JN8w+wUHXVnjj/GUVl6dOV
0ZkspmQsVXqYUmR+7vZ+9i8sCj0b9jwwo0jeNeuR8TkWc18HJURYUAwk7art
/J3FzdyHka8tKXY+V0XWl7LoWMyuS7Ki0GkuPdBqWPAMW1cNiin6CjZWi0dz
Vv1H8D4pRV1PxvnsYhYLAoUBYxmKKe058i1nWWwcDvZV2lE0trclp51mceBs
7oKJUylclWP7hjNYqJf3z890oFC9K/VqTWVROcZtnvV0ilfO1XvttrHoPZ82
K8eJwvdtL//ZWhbjVjc5TnGmaOngnyQ+LIiAmVYwi6I222bl4AwWfiWxzAwX
inft40o3fcEiOvyquGQuBWN7eP0uPQOlicBy3lcUVH0oYP5DBjUbTo/39KC4
JLleKDjCoN/0Jb8SFNUDJ3XT5AxMr7mO+HtRFIkauujXDJZZNL4J8aVY5th3
wbLKFgk3Zf2t/hTxuvifjGNtkRET0xu+hIIwCdUyE1s0VRi3bw6i+GCSOtPd
XQZ9XGBLfwhFR2D/9Pg6KSZJcuq3raDInuxjNDdcitDEeXcUayh4z8MitNsl
aLOPvnBUTmFQvEygu8UYrNcUWG6heCavNfpZbw3JHn6eKoZiWBQsXR1rjbXN
p07mx1PYc9zTOSFW6Pj+wb4ru0f3myne3heK0KtzCe74kSLqg9emJnNz6Av+
fe98meL+wrtmJu4GThe6MPfQVQrvMo9Ohwv/cFrjI77d1ygmJXenhdnpuWsR
4qwTZRRuLhNOTbMd4PZbzXEbvk+x48vOI7l2D7nEypSu0BqK4w0jOu9vb3Py
xHJlcd3onuLn2YPLU7g7rc+E1Z/8//gPRVkA8g==
       "]], LineBox[CompressedData["
1:eJw9VHs01HkcnV7yGI80ZEYz81OE75coO1K7mWuzRCdKqWxsu5OE0GYjbaxH
SyWE5BESO8KIrVGK1QnVrlcvS0tJsdJuXlubKJl29pw9+znnnnvuH59z7z3n
cz5Gkr0eu2ayWCx3Jf5lrpVmW00iAeu/iTCN491QapnkJAnS9xMTMyGzpIAg
od9DRTL2Voym9hh5IcHFpSpD2zEt3uKf0GcvJbDh805RFxYOl44UbS0jiLMP
tks6PQs9ZnUmx6oITC5+PO5hoY5XTXsT9KoJapesFa1p0YBqwOLnhVcJ6jst
zfJ8NSEqSyytvUaQZ/nBYIOTDlLMvejwLwSZ2YqxHLf5kDazkyJaCHasaE+/
o8pBbUD98OzbBAev5zPh1zl4XmZayW8nuKm+MtrHSB8Kl0dasg6l/yj7uUOb
PjgvUvba/kaQYxYS2x+6ACBvrN17CEof7Lt1RW6ALS1laY96CUKMGwML13ER
FOjzancfgSSc5XzxCRfZsptVMYMEfRuuWd2a5KHSNYKj+SdBooZ68IkoQ9x8
QcNyhggcuyPXsKcN8ZKctJX/ReCvt+dFw9BCdLXhs/l/E3yuX5h+ZhMf9SGj
m/aPE/D6Ba6Z1XyU6ORJOicIXi2aK8vjCJAid9ln+46gc+iL7nPBAoRtnojO
ek+wOs0oobxBAO830pRJBYHlV6mPi3SEIKtY52tnUWRUlyVuLBBiXk9FraEK
xXQU15/1RIjJqO3NkaoUr6cehDWxGTwRqnU9VqeQxA5yY00Z/NxQPWivSTEy
arJRJmZQsdN3vECbokjP7Q9HTwYZc3Rnz9ClGLjQ7ODhz+BQyXVdCYfi/dsg
944IBhKXYKMb+hTN9+Ym3U5g4DLEszbmUpg7dL9GOgPr5Cb7eEOKs3ZDM5fn
MlhgFb5+kE8RI/aRSgsZKO4t9nZmKGLnFovyixk8C70fWLqI4pus1m+ZEgZt
nOiDaiZKv5aKbJtzDC5VWxwNNKUQNTlp9RQxyN32MLPVnGJiTL1SmM8g7t2R
YgsLCkW5V9bsUwwC80SXkpcqtSfbOi2RwUb73xtHrSnOO5oJ2qIY2D1Nve9u
Q+HRXeNQF8JAGGf/9IKIws+qt9Lfh4GK8fDoPDuKyHZWaZcLg5FbOdOhqyjq
8jyy53/EoGO3M7vjE4pdWd9pGS1k8JPaOE8kppCGFF5RncmgqLzIPNOBojNY
+7K0VYivx6adtjlRkNZj/C1uQmxNK/esWUsRxpmhnaEmhL2Nly9vHQXT2BvX
WS+A5oFLsT3uFAZu9et/WCzAawNJ6moPitEOv6fud/noqdUuOLNZmf9h2k4c
4EOmCKz70ouiJoybYVm3EE4JRhMDEgrvX6PHJg0NYWl2d47TLopi05Qj8eU8
cFoiOSW7Kfqm5FWdK3jo1+xaFhBEwf10z8AHJy6iT6UEjYQp++608BQ5LMBV
6VTf+FHlviy427hKF7Zr9k+4HqfQ0rvdcpiri8t9w+yzyRQVwtDxhqh5kAt6
V7imU+g1XtMwgg7OZ9cnn8lV5t1hZtzsrYGzSfErnSspjjtO9o1+z4KAKtzy
LlAs+9Eg4JBYIc5vDvd9KVfeU1aiX+e+KfFpFf8TuVcouhtPsP3vjIszYlyf
jdVTTNoOVZ4bHBDLryYvT22m//+3fwAiuxP4
       "]], LineBox[CompressedData["
1:eJw9lH8w1HkYxzeLFWW0Vn7tfr9JVHw/Ds12e5X2PRy1lU07EVfnyo/8GNdG
rNIZXItNyPkVujGdKZeuy4/mdLaIWl2Xct2SOsngMscq1UWEuL2Zm3tmnnnm
/dfzfl7znschTC6LNGCxWBJ9/zvztamLqyoZsP4r+y+zm9xaGdxzViUaCjnI
XzgoPHWLAVcXQiX8YgKDQr/6vzQMcrS1kjOBptA1GtWc+5VB+3y3Z3n4UqhZ
yjJuF4NnnY6pGZXL4FYUzpM/YnBI5WGo3cVFlZNPQcdjBjca2o0aFlkiZ5uB
StnHYKvSNaokiIfPitOT3w0zKHt1alv878vR6bz/rWyEQdi08qk60hreTWJ5
rY5BXu3XWRcmreHSP38w+hWDu2OjroYmtqg83D+keaP3/6f/G2mOLbjsllCH
CQbBeemhIxw7vF+dGtQ7zUDhIuW2T9ghTr1Pu36WQUWmeEAXbo+BHZukRR8Y
DN6LDlrVaY+78bO+OwwIWp0j4quL+Nhk+LTtoiHBw+DdyX3jfNSVqr2MOAQQ
Xu5m+QpQdv2YsMWM4PNL6S/mBgVYIg2ptzMnyD9icLVjDYX0ARFJtiDIWXNB
q4ilMJFgU9PFJdi63y9trppCtNH0Kncrgj8sHXR7+yn0nXl8LteaQHhiQFhi
QSPA5Rp/1JZAE1IeW+NFQ3OjtMyXT1Ac0BhTEUnj450KXhVF8M3R4cFYFY1L
g4EF8ysIyl0tfahqGlSicMleR4KViWkNP7fQKDS2Ul1zIhg+PjO/WUvDuHyC
zVtD4L5ld0njAI0U1+60wy4ETL1ZkpOOxnjz1dn7DEGYaKtT4TiNsICi5LUf
6fdp1l5i63XPUMLbTA/9fTbHUjJGaGxLksmH1hGMOt5Osuyn0cLxHNu8nuDZ
4EhvWycNz4plUWdFej+DjLhETaOaeTM0tYGgYepOZul3NOxuPgzd7UVw1Nj4
SecJGvm76nrrxAQfjDiVWw7QMHh+OmipN0HwGOeo6QYaCoVcG/MpQfrGfSIH
cxo6k53SO356XodM+kueUQg963ZvpYRgv9KkIOEiBS0x90vbTiCL8C1vO0TB
r/Vl21N/gucvN0bmuVNQyx54iQL0/G/tSR14KYDb8OWmYhnBeh47u71aACvT
uHr/PQQim4WTh80EOO+TmvI6hOBug9Jz0498eKbm+xTtIxBckH+vlvAhfV33
6MkBgoKY2kTzI/boW3ur8ngEQR6nKZfNskdseFcUFUXwiWvynC7bDlk9k+/D
4wjaz7Odu1S24FlwbhvLCeK8Sh9MLrJFlcQmtyaeIMBudbNUYYObNzZQrxR6
Xt6i5rEAa0xXpXmnZBB48BMp3W88ZPUVmAmUBF+MSmTdq3jgLa/qvplF0OP5
cLw4yRLuJzUHjXL1eY7puT9lykWMfPGpglKCr05Xsh0tzNG7sair+geCdw1/
p/V0sBCddP5byRWC0pmWlvrl8+J3V36KfFGnz9OE4zomb0bMXflkyqNRz29G
tDcw/K14u4mA39xKEEtfL6xx7hLfXtiuXq0h//+ffwBiHOYZ
       "]]},
     Annotation[#, "Charting`Private`Tag$25456#2"]& ]}, {}},
  AspectRatio->0.618,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{
    GrayLevel[0], FontFamily -> "Times New Roman", Bold, FontSize -> 16},
  DisplayFunction->Identity,
  Epilog->{{
     InsetBox[
      FormBox[
       StyleBox["\"\[FivePointedStar]\"", 
        RGBColor[0, 0, 1], 20, StripOnInput -> False], TraditionalForm], {
      13.25, 7.2687197960573595`}], 
     InsetBox[
      FormBox[
       StyleBox["\"JUNO\"", 
        RGBColor[0, 0, 1], 14, StripOnInput -> False], TraditionalForm], {
      13.2, 10}]}, {
     InsetBox[
      FormBox[
       StyleBox["\"\[FilledSmallCircle]\"", 
        RGBColor[0, 0, 1], 20, StripOnInput -> False], TraditionalForm], {
      0.425, 15.07940609308608}], 
     InsetBox[
      FormBox[
       StyleBox["\"Daya Bay\"", 
        RGBColor[0, 0, 1], 14, StripOnInput -> False], TraditionalForm], {
      1.2, 17}]}},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       TemplateBox[{
         StyleBox["\"Q\"", Italic, StripOnInput -> False], 
         SubscriptBox["\[Theta]", "13"], 
         SubscriptBox["\[Nu]", 
          StyleBox["\"e\"", Italic, StripOnInput -> False]]}, 
        "Subsuperscript", SyntaxForm -> SubsuperscriptBox], HoldForm], 
      TraditionalForm], None}, {
     FormBox[
      TagBox[
       TemplateBox[{
         StyleBox["\"L\"", Italic, StripOnInput -> False], "\"/\"", 
         StyleBox["\"E\"", Italic, StripOnInput -> False], "\" [\"", 
         TemplateBox[{"10", "3"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], "\" km/GeV]\""}, "RowDefault"], HoldForm], 
      TraditionalForm], None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->450,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 14.}, {0., 20.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.998763189335054*^9, 3.998767723036738*^9, 3.998767820497943*^9, {
   3.9987679033071394`*^9, 3.9987679135626087`*^9}, 3.998821574593975*^9, {
   3.998821665716938*^9, 3.998821725135186*^9}, {3.9988229958294935`*^9, 
   3.9988230057834597`*^9}, 3.998823265176758*^9, 3.998826946327956*^9, 
   3.999744444825123*^9, 3.999804468083747*^9, 4.000590650428567*^9, 
   4.0006033904921856`*^9, 4.000603540865585*^9, 4.0006037638395743`*^9, 
   4.000604188638152*^9},
 CellLabel->
  "Out[858]=",ExpressionUUID->"7d0a8620-e697-46f9-8e93-f1ffa994c583"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Delta]", "Section",ExpressionUUID->"251fa766-8f09-465b-a3cd-967e6bf5718d"],

Cell[CellGroupData[{

Cell["\<\
Plot[{Qfull[1, iD, iD] /. subsNue[aa], QdeltaNueSeries /. subsNue[aa]},
  {aa, 0, 15}, Frame -> True,
  PlotStyle -> {{Black}, {Red, Dashed}},
  FrameLabel -> {xlNue, Qlab[dcp, nueF]},
  (*PlotLegends -> legend[{\"Full\", \"Approx.\"}, {0.6, 0.925}, 14],*)
  FrameStyle -> Black, BaseStyle -> baseStyle,
  PlotRange -> {{0, 14}, {0, 0.4}},
  Epilog -> {marker[\"\[FivePointedStar]\", {13.25, Qfull[1, iD, iD] /. \
subsNue[13.25]}, \"JUNO\", {13, 0.21}, 20, 14],
             marker[\"\[FilledSmallCircle]\", {0.425, QdeltaNueSeries /. \
subsNue[0.425]}, \"Daya Bay\", {1.3, 0.34}, 20, 14]},
  AspectRatio -> 0.618, ImageSize -> 450]\
\>", "Input",
 CellChangeTimes->{{3.998767924170681*^9, 3.998767929382125*^9}, {
  3.9988217448582964`*^9, 3.9988218433976097`*^9}, {3.9988229794528265`*^9, 
  3.9988229802092547`*^9}, {3.9988231075570517`*^9, 3.998823107993508*^9}},
 CellLabel->
  "In[859]:=",ExpressionUUID->"3855ddd2-477c-48dc-8dd1-6a8628dbd02c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwUl3c8198Xx2XvvVeRTUpfoZJzQiqECiGhgYyUhjJCtlJZSQihyMomo+w9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       "]]},
     Annotation[#, "Charting`Private`Tag$25521#1"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwtiQk0FIgDh0Vsl0qEkquVrRQZcqafXJVKlFUqlFwVQiXkqKHciTbJGeva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       "]], LineBox[CompressedData["
1:eJw9VXkwFQof1WKt8KqvrrUSLdcW9Ug9DrIUcbXcUq+hRM8VIrI8epb0lBbq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       "]], LineBox[CompressedData["
1:eJw9lWk0lQsXx59znuc8R7q3qyTDjZCiTBkqleyNWKYyFUm6yJCpU6EkoTKH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       "]], LineBox[CompressedData["
1:eJw9lXs01IsexaeEmfn9ZmbpEEe5pZRHUUoxOH2/iU5eqTCISJLVy6OkQvJO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       "]], LineBox[CompressedData["
1:eJw9lXk01Qkbx5UUSn5Li0QKQ40tQkPleSRLjAwRXQ2K7Esi0yJxZSmjbma6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       "]], LineBox[CompressedData["
1:eJw9lXs0lXkXx2VmTEoXPL/nMQnlELq9CK/q1N4lQiKDMyq5JIdopJPUidxn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       "]], LineBox[CompressedData["
1:eJw9VXs01AkbRixtsdb1d4ld1GiZz1oSH8P7urYkitZSRpZVLrNFRD4VmzC0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       "]], LineBox[CompressedData["
1:eJw1VXs01fkeRemmGFOec/p9fweFEJFHGpPPZ8yRqAhHk5UIoRtFpQxikLwp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       "]], LineBox[CompressedData["
1:eJw9VXsw1XkUZ8mrMDabRPl+vaoVqytFHudMaSpLeVQeoe0mKnrY1GaSXI9t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       "]], LineBox[CompressedData["
1:eJw1VXs01fkWl1FxUqRJKDPO9zs4HqOXZ9HeGMlJc08PNbXKW/KYaeKEm1GG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       "]], LineBox[CompressedData["
1:eJw9VXs01HkfHtNuxdou2mUNUXy/TheXYrss7X4+efMyaLNUM1alGE4XJBuD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       "]], LineBox[CompressedData["
1:eJw9VHs01HkclaxnLBVq2KkR369aKhYblc9H0mJlZxWlh6x3ZSMm2ZVMm1BJ
HjnpQc0kVJqKOvJOL6aUx8z8piJ59BCRJEXK6pw9e8+553Puf/ecez+X4xfm
EaiooKCwcYLfrudj8wf9LIIK/+Hr6hjHcEOC45bGdsFFvsBwfHQkbIK12Ttd
ogKiQNSPz6w5BGsiImMMYv4BnyTlmM8mBBPf/i4oeZUK1eVpRQkLCJbdcRft
k5yGrCQe/7UFQWFs1FCo1hkI91zj7mZFsCLWcvoqr7Mw+61hj44tweQQIVdL
4zzwjQo42csIrjGKEdaNXQGH/VWpxZ4E/Tr8Rp5erwCWl8BHby3B6M0cnhO7
CgaN4s3+WkfwzavfzGX7qkFY4VJnv4mgaM4eNjWvAcUB6bg4hOBH+xMHglRv
wy2v3m3tMQQVW67k3SgTw8k5D5c47iaombCnd/jPe8AbuKyexyfIDpqXoDb7
PhgfiMrbuo9gsVmduR2/HuIrJ7UNpxDcG8Yf0TFvACfjGSs1hQQLtm9Y80iz
Ga723eEE5BJ0qzkyaujZDMYlkcNleQR99ysdazneDEquDadCLhAc1R3qT+FI
gDctlld9kaCYJ7AL8ZNAV+s8F73LBFvtgkTxAgncDEsYvHWVoHFnXLYHSwqW
tla1rBKCn1+fiO5ZJQWBYueJ7aUE5/XGYvpBKfAzlzrNqiK4e0/xjx1DUhjw
6Z0ZdYPg6xkb68OJDDaZHuuvv0mwK9J0XYenDOzLh47+XUvwZWpikq1IBqJ4
YWiTmODRgsfsKXIZ/ODOdTCtJ/g+py8j84sMkvW/6sY9JKjyIh3rOQyMtV/o
kTUSvPdSvTXPkYHQ897VZhKCucuXxBn6M9ASqXJkr+yb3958Yz4DrkuvhTyR
E1S1Hl1ccpyBMmX/pRZPCF53ESbXFzEwr1F7alIrweWZpd4b6xg4dqzqZVsb
QdaOPqlfCwOq/qHl1h0E056N5TK9DESbsVKTuwguetrbXTTCQPeH2oCuFwT7
0ucvHlSSw5rqHbZ23QTzUsRXD2vK4W7SHK20non+jAcMJEyTg41HU+erNwQn
RXE1pXpyyDOIK7F/S3D4Nq8oUl8Oui/MkjPfTfQ3w0LHX1cO8aInvm/eT+iF
xt2ntOUwtDPJ2nGY4FNL2T5TNTkEONioH/9EMHCn6/3PXxmQqD9vGxglOEMr
Zv7MQQaWSdOKf/lCMKtQWMHvZKAoG5Jyxif+yynC8KdGBoyC+zZ8mESxPcwg
1aKcgbSFJyzclCiGu1p9jD3DgMKos/IZZYp3zm1vZO1nIPzW8JMRVYqnvawX
a4Qy0J6ce4mrQRGd+z95uDHA9fKIz9ekuKjBedvwXAYWvL5o7jmVYkZFonPg
UxnkFK1XLJxOkd3fIVpSLAOtXWpyRX2KzZvLGxMTZNCvFci/bEBRpS1wa5aJ
DHweTfVUYVP8Vd1KN+ydFB4Ibsz1mU3x0vTslpYyKRRaGUo0TCi6O06xFqyQ
guFXcb4fpThmtJulrSaFg7U7d5XOpbi8/nCVg1gCW9ZJTILnU2xaqXRntqME
TPkHom/+THHw+SHWWnYzVCw++52bHcXc56Ori8VNwP1YnS5bQnFl5bjmSEQT
RG/7UNjtQPHRIe8t2dWNULfBt0PLjaJme7P8VuJDCLG1cV3vS7HBpiBNh10H
Y0Nc+XM/ita1k0+lu9RC6uWtAdsCKc7SnvzIhncXrlPB7j1bKJ50LB1ham+D
qt6U4nweRc4f07jKYTVwbrDDYCiJok+Nq4lW1zWwF40VxB6kaGHi3xnsdRWa
N+vbqKRQZJklrwhsKILRdjcuK4OizlDl7dH8S+DaUBKP2RN5aKiazAzKhbYD
zTr3TlG8qW/rPlgpgIgVfTmrhBS/927F++45cLzSqDQon6JkS3DwDf8j0HPh
UF/yFYpxWaaWfRH+YL1+tVi7mP6/3/8CZY+tlQ==
       "]], LineBox[CompressedData["
1:eJw9VAsw1XkY9ail0qWsa3HLm9+PJBJS+b48NkWJHkqvlUgitUkpkkieefQQ
IZJQHpEs0fNKSnnde/9/SXWz02Puhh56IHbvzuzsN3PmmzNzzpyZM998ultD
PP3kZGRkNkrx767W6vk5TIugzH9jxTs8L5RHkO8uN9LQ7gUt0zp1+w0JWg5o
2s3BdDBrf73RlRAc1Lmb9P3wachIHsksNSGobq80e+qzLNioYMDxNydovt2m
P3NvAQz+CBt5YUuwp7ttS6rGFeC+4wk6XAnuyF4xnGBaB363AmJr9kjzKyTu
6pUPYCBYst85lGCaqzzrF94CB2YE7WTCCDblVGx45vAQEiNCPL8fIphqErw8
rusRXLUL01kYR1BZVinl88snYCf5pvoknuDprrKbaXltwM8KV9icRDBkmVb6
B+92YL5HDESlERRf3H/W0L8DftTGNPKzCWYsS9X2be6EOP+JV1fnEnR6etQi
QLMLlLnHC1+fJxgl5vIvBXWB3r7ERIUighVWOeIjUwRwxUDp8NligiUWkk1f
vARgJUzZQy8TnGwe5rzmggCWzE1f51pJ8I7N9MLkOULo6Jvu1ltFsEB/LBdC
heCdcQqCawiWczrVTl8XQtDHTKPUeoIGv7nV9M0Rwdd8DU2dRoJX1SOP1geK
IGrlualVtwhGu580+lAggozKvKEuPkGji6VOoMgAb4vOO99mgn0nLY3tbBgo
4lx4NtRCULZ1VcN6XwZm39JvP9ZKUCW8KSktmYG64KJ73DZpfv3I9c5qBhbP
MK4t7iCoGF08qMIw8OhxSamtgOBZjk2yw1cGVkeY5D4UEXTT8Dy6QZWF56Zl
ad7dBLVub9jjYcaC/zOz2L96pHqNd5c0nVj4kFi5P+I5wVYrY4MKLxbC7Sx2
ThVL+1bEQvkAFuQk1Zvz+qT+b2dyVPexkJxl5Wn+mmDyolFX9jALaktrne+8
JehbVXvd5RgLed9t5ntICC5VP3RlazwLpKR+Vt97gsNrSaeOlFd7LdDZO0jw
z1b/gqhYFhYo3FSd8IkgfFb5PSKShaZae4XTQwQ5N7cfUNvLwgr/OyOG3wh+
7lB6stSPhW41h4HaYYLTjG+FaKxmwec+/9WSHwTJjrZlx4AFSaizqHuc4MzL
a6xTjVkINXjQskOW4idt7uh8JRbGBS6NI/IUX1SorEnoZ+B4zKPKpJ8o7ll4
/0t0KwMqc90KeZMoavdrxtFLDGT3PTlTPoXi2vPvi+MiGdDPcE+051DMNbX+
lu/BQNnizsh2FYpVpi8nR+sxcDtfuO2jGkWx2RF+/Q0RiN10t4T9QlGwJT7M
JkYEMsPB60c1KQ5zunh8FxE4eCismKhD0fBcFte2VQi+Y6tcEvUoLtjVmLoo
XgixpfkOyoYU89eqOyY4CKFZ1s5Gw4Ti1rExp3mVAnhbHmeRN4uiUszey3U+
AlD0Fpjqm1NkHP12t0wTwNLqIB0zK4o7+U89egO74PHW85MW21N8JR8xYiLf
Cf2c9/LNSLF3rjbX52IHcBpsx5c5UqxL9VwpcuyAlapdn1a7UGSx6FrDaBsI
+BN6AzwpCoNsZcvvtUKPQWBFmj9Fc34PMR9rgtGO2hK1HdK+9CdxTXWbgBcp
X5i9k+J4a/8fls582CTKyby4myLvgZ71uhN3QXys/UjdQalfbnuKtVcjyFry
Di2KpGh7ysXSqPwG6L0I2HcviqL3p5gzAz/VwzZrucDHsRRD4pVanj64Dm/f
WK0Sn6Do03s3ScKtBMWT0cv90in+qlUp0tIoAwJtSyQnKZ5YM7PpDS2FwMzt
C4fOUtx/7aH9roOFkORYYx1+jmIw2b38akM+lA3KWIznUpRp7lY1m5EDA0uy
DRULpffTpy1r150OykNvtFOKKBp4+O9eJU6AOflzNaeXUHz/d+nUKJ8j4Ou2
YKy4jP7/r/8BLA2Puw==
       "]], LineBox[CompressedData["
1:eJw9lHs01HkYxululwqzqRzdZPD9upUIWe+72oQuSg7Z1Y3kkq5LuVTKFtvE
hCiJhEGuWy41iRKT2yQzzMzPRhchJamEpI2dPWfPvuc85z3POc8f73k/73kX
ex5w9p6koKDgLte/ffxOvXeCJkGF/+oUV6c7aQFBN/d249JlgWBvh2cmdAlK
E+PjWWsugtVQpKE7IXizY/q1bU+TwSCjSVpsQDDKYp/n1rg0mDX+C3vPMoLR
si2qRjweyMqC6h5ZEXxakCN40lcEXjr5SskbCJoKVzgeTiuH0Ifb/dmbCE6q
5C2xWlEBsd5qwmJngsPv6tO/f1QJFVkh0UI3goPZ3YEFp6qAxbaf9W0XQZPb
qYPmNTVQy+5h7TxCcPIwKvvYNUJHbVJQfzBB9kfjkNXqQhjcs14WHEaQpzI7
uuKZEBbmlFyKO0nwwY32nKaDTRCsGzG/hkOwx4LfvcpGBNw6szCnGIIJhbtI
RooIeD5v2tvPExzR912S+UUE4pxNqUMJBK+2Je5d8KcYiN7CRew0grUt11xy
prYC1recLE4nuHnd/T6uayu4+kZ22vAITli+avLLaoXfr7/LcMslqLTWWynf
WgLJ9umTu/MJWt6xVnh7WgI3XrvsPlhEkEhPc8SNEujQq9A5W0LQdbrnTQcn
KQzWH4j84RbBQ2cWTuLHSGGGn3ZvOp+gjcqHrZENUjDL5VwvryQYUvcxTNFS
BusdbJTWVhHcpXH/FjdABp5vPvq1VhNk5bU8t06VAVffnfbXyfk36gmqh2XA
a1CODm4k2Mzhu4VrMVDuV9U/pYng+MShRLYtAyKlwA1xzQRXlZ08WuDFQG+u
bpFWC8HM/f7pUyMYGHdon5knIdi2PMdbN5UBVh/3gDlDcH+cgXB6GQOEYyuq
/otgyYve+NQGBpCMmDh1EPSeq/3jiycMuDbmxrU/IyhmmmfWv2YgwH/boE8n
wQiN0jkbPzEQ8Z3qlqEughqjvy0PGGMgKU9QcvIVQdncQHWtcQaKHINZKm8I
9j09v9pD7gV9NOjyW4JeM9P02V8ZeMJ5LtUZIFhuUasSPMTAR3LBvPgDwVHX
GK1NfQy0PcI16p8I3r6Q0nbjKQNV+we2BA7L71Ojy0jpMQM5s1M8pZ/lPDer
t7rfZYBb7HDIfIyg5sB6E14WA0Eun8Mv/U0wtkA1oC+aAY8RHnd0nGCicLKv
8SEGVic5p7orUjx3ZW/NEWf5PqwUCsonU+ydFtEhMGFAtaOwXHMaxYH3x8UL
lBkYPf5rw7EZFDt3ep7idMug9sGtVzYqFLMkX1yKo2VQ6LV7OG0WxabtruPH
PWSQMFVtiqIaxb2c0n2h+nLeDvsW18yh6Bu+c8TgrhQc3s43WTqPYrX13eTR
cCmYxNTbnNGkaGN1a+4iWymMi7Q91i6iqCdIkpbdk8CVrU8uCvUpbm+16uEk
t0LEWFSWgQFFHbFh/r11reCfYlYaY0Qx+uaoYt1YC1i8iBU7mVJ0+HYh9Kpz
C0h81ipLrCkaRYXpct6K4K7S8HwzoDhqKNseHiOCjPwM/Ys/UdyhNhTWZyiC
g++/2W21oxhf6aE5JnkMKkdLT3U4yfOKZyfW5QnBLnLx525P+fxSNn+/8kMw
1GueaudNcfCyWoLYTACsxmOsHB+KhyPE3rCjBl6qtC3zC6B4ZaPV85klDyA8
kRvwLoiiceii4KP1FcDnfe0c/oPiOp1czRDTG2C+OvCz4zmKDwRLs++fKISy
zn7lazEU9zx37BFk5EHxgmcrHeMpbuCvv89Sy4KCpKqYq1convCpiI+2SQSy
0jLzUyrFzDMtKUKXWMiV3uTbX6NoOsjv+nl+FGSrZXYN8ijOY7JmaNt6wUsj
3w8bs+n///cfF8KeAQ==
       "]], LineBox[CompressedData["
1:eJw9lHsw1WkYx+WSSslKRS6lSOl9u7Nd1PNMDhWitaXoziRNR6ekU2wilxPl
lsplu0kIWy5TI2RETi5HwnHO+f3CuhxRomKTWGLPzuzsM/PMM888fzzPfJ/P
fI3dec5HlZWUlA4p8t8aERQ7sUGfoNJ/4cZZhBuNCOqtujDW2ukLPyRTNMsX
ELS8WXgm/lsIJB/93Gy3iOCVrhsXv5VFQbeg8JzbEoJ9bbVDQbOTwKfaKcdv
NcGGtmDr0oCHcMXxglGBLUHBfU6guPMZ0LYjfbCdoHzKlPLdFwuhnre1qNKe
4Ob+v6zCDJ7DnGvaLsxOgg56PTN83UsgpTEjasiN4DWhPNY07CUU7ZWOreUR
nMuN6PTfWA0HeopExacJ6uzVSFHWEoGSf3Iix5dgZ8yWjBOdIrC9dWLtLj+C
jGvMTFPBaxD/OYl7JoTgHXl+/Nz8Ojh78v360TCCIy0b420214PuxGv1kHCC
9TVJZpbJ9XBwQeKDuCiCbsZ3sONQA3x0X96cl0BQ/EAjeqBGDFFfZ2Wu/52g
2ah3lc/CRlgZOsIvu00waWb21VF+I/DThNoN9wnO8OnrqteTgJ5lVvveVIJZ
x4+9GzwmgeKKmOz2dIJbVD05dU8koPzBza7/D4V+CYJWV44U0s6j7vlsgq8f
7Dv1LlwK26Yu7p7IJfj270zDJpEUos0HLs3MJ2hxYcim1FYGq57LnBIKCA44
ROZFB8lAYl9sOP+5Qk9dZdPQZzLQ975cuLyUYIm54as0AwaiJzwtrr4k+Btd
QQq2MqAcZ5v3Xkhw9g0PxuAUA3yTxZRTSbB6Y3xr1U0GPuarZSZXE7zcrs/k
FTBwcHuXyY8agq5+DUwty4C4WZjs+kbx7yyTgFlDDNieTDXIr1fMq7U/+Wmx
UKQUmqjdSJC8128eNmNh+XUPHZ5UwZ+tWWS4FQspptaxNQxBfpxLk7EjC3MK
Fk5f0kRQZfWrdSX7Wbhipxwe2kJQ1L/y2R4vFsZbOlQ6Wgk+/TVCrecUCz68
ssBNHQoeGt3PefNZ6J50fzSpk6AR2qt3nGfB7UbQuaEugn63x1xR0b9ZfPir
8weCyY9PlIX7srClEHg5HwnevJsDBd4s5NvP79X4RNBGozSi1oMF89ZxT68v
Cp5aJk+rcmHh7qlWuXCAIJdbLn9oy4K2SslB40GCXj5W/d5rWBDcvNMUMERw
zr4Skb4hCyNmAS5Nw4r7H3tUPVFhgVu0X2w5SvCzfdr4uvcMtDtYOV7/QTDk
aK51TiUDu9r0RV8mCOYYBK3QT2Og6vSojYMyxdFPBQbBgQxYqTaXZahSNNfh
LP3owkBufNEmNXWKJlaZlm7LGEh87mdRokGxV+7/6HSNDKY7uubN06R4fu2l
TPMEGQS1r6PntCgec/es0zwsAy+1YZOVsyk67uueFdojhZYEJjlyLsWLRLue
ZElhp/kzgx49in30dd8KLyn87MTXSTGiOPMvzRsXWiSQ1bE7dnwBxcTs7qjO
OAkY+VpM37eIopbq0rI2WwlMThpU0VlCsWie2o6mh40gk/t8DVtFMcXpR2et
kxjszjrz5GsoNjm1pdUNNkCJ+urezZaKffPXaI4lNEA6GZB/30BR1z/qvvnb
euDzeeLjHIp3KsqD0+PewOxp3LwdeyjaHGqvTO2thFTrAP9+V4rbTF16vL5X
wOqAaOvr+ylq7yC1XOUKcOzPlbJHKOpLXsa4zRWCQPZtxINLMfVE3asOTino
aKmXT+ZRLB3RfHo8TeFH23UjM09TzN5wYOkSYTG8KN5g9IVPscu5S0xnFMJw
SuAW/0sUC38SlQtb8kDQEqthGEoxfGlM8O0FuaAzJ0XyQkDRoJceKWYewcoI
oadaJMVh6eCm9RbpUPJSuiIjmuK3fvjFeDwFHMa6h+2uUfy6NinwzJN7cJw3
9WpsPMWRitsnFyZdh+GMebvWJFF0jxz8YBJ/FQTyZYayWxS5Io5apHMQfC+N
Ovv2Hv3f3/8Bg0LIDQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$25521#2"]& ]}, {}},
  AspectRatio->0.618,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{
    GrayLevel[0], FontFamily -> "Times New Roman", Bold, FontSize -> 16},
  DisplayFunction->Identity,
  Epilog->{{
     InsetBox[
      FormBox[
       StyleBox["\"\[FivePointedStar]\"", 
        RGBColor[0, 0, 1], 20, StripOnInput -> False], TraditionalForm], {
      13.25, 0.15281007533426552`}], 
     InsetBox[
      FormBox[
       StyleBox["\"JUNO\"", 
        RGBColor[0, 0, 1], 14, StripOnInput -> False], TraditionalForm], {
      13, 0.21}]}, {
     InsetBox[
      FormBox[
       StyleBox["\"\[FilledSmallCircle]\"", 
        RGBColor[0, 0, 1], 20, StripOnInput -> False], TraditionalForm], {
      0.425, 0.3010145567586696}], 
     InsetBox[
      FormBox[
       StyleBox["\"Daya Bay\"", 
        RGBColor[0, 0, 1], 14, StripOnInput -> False], TraditionalForm], {1.3,
       0.34}]}},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       TemplateBox[{
         StyleBox["\"Q\"", Italic, StripOnInput -> False], 
         SubscriptBox["\[Delta]", "CP"], 
         SubscriptBox["\[Nu]", 
          StyleBox["\"e\"", Italic, StripOnInput -> False]]}, 
        "Subsuperscript", SyntaxForm -> SubsuperscriptBox], HoldForm], 
      TraditionalForm], None}, {
     FormBox[
      TagBox[
       TemplateBox[{
         StyleBox["\"L\"", Italic, StripOnInput -> False], "\"/\"", 
         StyleBox["\"E\"", Italic, StripOnInput -> False], "\" [\"", 
         TemplateBox[{"10", "3"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], "\" km/GeV]\""}, "RowDefault"], HoldForm], 
      TraditionalForm], None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->450,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 14.}, {0., 0.4}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.998763190884102*^9, 3.998767935624876*^9, 3.998821576010748*^9, {
   3.998821765862981*^9, 3.9988218173885646`*^9}, 3.9988218475514655`*^9, 
   3.998822984166873*^9, 3.9988232664943867`*^9, 3.9988269476418133`*^9, 
   3.9997444461913276`*^9, 3.9998044712234335`*^9, 4.0005906528984995`*^9, 
   4.000603394347743*^9, 4.000603544354565*^9, 4.000603767619502*^9, 
   4.0006041927897453`*^9},
 CellLabel->
  "Out[859]=",ExpressionUUID->"9b7b2523-96a1-4f28-a9a3-d1994a925d85"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Theta]12-\[Theta]13", "Section",ExpressionUUID->"c63b138d-874f-49e7-ac9f-9d680a250137"],

Cell[CellGroupData[{

Cell["\<\
Plot[{Qfull[1, iT12, iT13] /. subsNue[aa]},
  {aa, 0, 15}, Frame -> True,
  PlotStyle -> {{Black}},
  FrameLabel -> {xlNue, Qlab[Row[{th12, th13}], nueF]},
  FrameStyle -> Black, BaseStyle -> baseStyle,
  PlotRange -> {{0, 14}, {-1, 1}},
  Epilog -> {marker[\"\[FivePointedStar]\", {13.25, Qfull[1, iT12, iT13] /. \
subsNue[13.25]}, \"JUNO\", {12.2, 0.85}, 20, 14],
             marker[\"\[FilledSmallCircle]\", {0.425, Qfull[1, iT12, iT13] /. \
subsNue[0.425]}, \"Daya Bay\", {1.2, 0.3}, 20, 14]},
  AspectRatio -> 0.618, ImageSize -> 450]\
\>", "Input",
 CellChangeTimes->{{3.9988218696693974`*^9, 3.998821875098*^9}, {
  3.998822614881881*^9, 3.998822685379059*^9}, {3.9988229417902203`*^9, 
  3.998822967975837*^9}, {3.998823121379038*^9, 3.998823121582402*^9}},
 CellLabel->
  "In[860]:=",ExpressionUUID->"02e1d457-88a4-4945-959a-a3f7443d2273"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwUWXc81t8Xt/fePbZExddKUqlzQxKKrFSSpDQkSbKKjFJJRMjOCiGE7Ev2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       "]], LineBox[CompressedData["
1:eJwBcQGO/iFib1JlAgAAABYAAAACAAAAwq5ay5SzLUAAAAAAAADwvxIi2Pcx
ti1A2dh8j8ex77+gW+nA1LgtQK3dAfIuWu+/LpX6iXe7LUDMkwqn9Pnuv0sI
HRy9wC1AXk+NOgEg7r/aQS7lX8MtQBfTdRCBpu2/aHs/rgLGLUDcBs4Y0STt
v4TuYUBIyy1A5MQK2mwJ7L8SKHMJ680tQFDSaKoDcOu/oGGE0o3QLUC3ni/I
AM/qv7zUpmTT1S1A5Pxhn9t26b9KDrgtdtgtQENeHVEVwOi/2EfJ9hjbLUDx
bDMobQLov/S664he4C1A2eb7rERz5r8toTCt6eotQH3RVCiWC+O/vNpBdozt
LUD2Tpk4tiPiv0oUUz8v8C1Aa80Te7w24b9mh3XRdPUtQNsIPA/7nN6/9MCG
mhf4LUCalaNIeafcv4L6l2O6+i1ATL4F6dSp2r8QNKksXf0tQERDGFSYpNi/
nm269f//LUDUwI0XUJjWv77HuDE=
       "]]},
     Annotation[#, "Charting`Private`Tag$25584#1"]& ]}, {}},
  AspectRatio->0.618,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{
    GrayLevel[0], FontFamily -> "Times New Roman", Bold, FontSize -> 16},
  DisplayFunction->Identity,
  Epilog->{{
     InsetBox[
      FormBox[
       StyleBox["\"\[FivePointedStar]\"", 
        RGBColor[0, 0, 1], 20, StripOnInput -> False], TraditionalForm], {
      13.25, 0.7945668182130459}], 
     InsetBox[
      FormBox[
       StyleBox["\"JUNO\"", 
        RGBColor[0, 0, 1], 14, StripOnInput -> False], TraditionalForm], {
      12.2, 0.85}]}, {
     InsetBox[
      FormBox[
       StyleBox["\"\[FilledSmallCircle]\"", 
        RGBColor[0, 0, 1], 20, StripOnInput -> False], TraditionalForm], {
      0.425, -0.01826295083943244}], 
     InsetBox[
      FormBox[
       StyleBox["\"Daya Bay\"", 
        RGBColor[0, 0, 1], 14, StripOnInput -> False], TraditionalForm], {1.2,
       0.3}]}},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       TemplateBox[{
         StyleBox["\"Q\"", Italic, StripOnInput -> False], 
         TemplateBox[{
           SubscriptBox["\[Theta]", "12"], 
           SubscriptBox["\[Theta]", "13"]}, "RowDefault"], 
         SubscriptBox["\[Nu]", 
          StyleBox["\"e\"", Italic, StripOnInput -> False]]}, 
        "Subsuperscript", SyntaxForm -> SubsuperscriptBox], HoldForm], 
      TraditionalForm], None}, {
     FormBox[
      TagBox[
       TemplateBox[{
         StyleBox["\"L\"", Italic, StripOnInput -> False], "\"/\"", 
         StyleBox["\"E\"", Italic, StripOnInput -> False], "\" [\"", 
         TemplateBox[{"10", "3"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], "\" km/GeV]\""}, "RowDefault"], HoldForm], 
      TraditionalForm], None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->450,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 14.}, {-1., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.998763195392833*^9, 3.9988215803081255`*^9, 3.9988224469749894`*^9, 
   3.998822550083185*^9, {3.9988226317494626`*^9, 3.998822692797735*^9}, {
   3.9988229489989667`*^9, 3.998822974120221*^9}, 3.998823270419179*^9, 
   3.9988269515581427`*^9, 3.999744450205123*^9, 3.9998044808484116`*^9, 
   4.00059066063837*^9, 4.000603405059455*^9, 4.0006035540254817`*^9, 
   4.0006037781548376`*^9, 4.0006042047025223`*^9},
 CellLabel->
  "Out[860]=",ExpressionUUID->"e9717fae-bcb5-49a3-b278-12d44d518527"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Theta]12-\[CapitalDelta]21", "Section",ExpressionUUID->"e9c105db-0fb1-4b57-b92a-ac782433d2ad"],

Cell[CellGroupData[{

Cell["\<\
Plot[{Qfull[1, iT12, iD21]/(1000*5.068) /. subsNue[aa]},
  {aa, 0, 15}, Frame -> True,
  PlotStyle -> {{Black}},
  FrameLabel -> {xlNue, Row[{Qlab[Row[{th12, dm2[21]}], nueF], suffix3}]},
  FrameStyle -> Black, BaseStyle -> baseStyle,
  PlotRange -> {{0, 14}, {-1, 4}},
  Epilog -> {marker[\"\[FivePointedStar]\", {13.25, Qfull[1, iT12, \
iD21]/(1000*5.068) /. subsNue[13.25]}, \"JUNO\", {12.5, 2.4}, 20, 14],
             marker[\"\[FilledSmallCircle]\", {0.425, Qfull[1, iT12, \
iD21]/(1000*5.068) /. subsNue[0.425]}, \"Daya Bay\", {1.1, 0.5}, 20, 14]},
  AspectRatio -> 0.618, ImageSize -> 450]\
\>", "Input",
 CellChangeTimes->{{3.9988224879242973`*^9, 3.998822531204297*^9}, {
  3.9988225653320694`*^9, 3.9988225991879435`*^9}, {3.998822931495085*^9, 
  3.9988229330464044`*^9}, {3.9988231242935643`*^9, 3.9988231246900263`*^9}},
 CellLabel->
  "In[861]:=",ExpressionUUID->"3e897c40-ccbd-4918-b345-f63e17c1c489"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV13k8Fd8bB3CR5c6NLMmacu+dS7gUkf08tnxJkrKlRZZS2ZItlCWVigqJ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       "]]},
     Annotation[#, "Charting`Private`Tag$25647#1"]& ]}, {}},
  AspectRatio->0.618,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{
    GrayLevel[0], FontFamily -> "Times New Roman", Bold, FontSize -> 16},
  DisplayFunction->Identity,
  Epilog->{{
     InsetBox[
      FormBox[
       StyleBox["\"\[FivePointedStar]\"", 
        RGBColor[0, 0, 1], 20, StripOnInput -> False], TraditionalForm], {
      13.25, 2.72056796731021}], 
     InsetBox[
      FormBox[
       StyleBox["\"JUNO\"", 
        RGBColor[0, 0, 1], 14, StripOnInput -> False], TraditionalForm], {
      12.5, 2.4}]}, {
     InsetBox[
      FormBox[
       StyleBox["\"\[FilledSmallCircle]\"", 
        RGBColor[0, 0, 1], 20, StripOnInput -> False], TraditionalForm], {
      0.425, 0.012333045688208602`}], 
     InsetBox[
      FormBox[
       StyleBox["\"Daya Bay\"", 
        RGBColor[0, 0, 1], 14, StripOnInput -> False], TraditionalForm], {1.1,
       0.5}]}},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       TemplateBox[{
         TemplateBox[{
           StyleBox["\"Q\"", Italic, StripOnInput -> False], 
           TemplateBox[{
             SubscriptBox["\[Theta]", "12"], 
             TemplateBox[{
               TemplateBox[{"\[CapitalDelta]", 
                 StyleBox["\"m\"", Italic, StripOnInput -> False]}, 
                "RowDefault"], "21", "2"}, "Subsuperscript", SyntaxForm -> 
              SubsuperscriptBox]}, "RowDefault"], 
           SubscriptBox["\[Nu]", 
            StyleBox["\"e\"", Italic, StripOnInput -> False]]}, 
          "Subsuperscript", SyntaxForm -> SubsuperscriptBox], 
         TemplateBox[{"\" [\"", 
           
           TemplateBox[{"10", "3"}, "Superscript", SyntaxForm -> 
            SuperscriptBox], "\" km/GeV]\""}, "RowDefault"]}, "RowDefault"], 
       HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       TemplateBox[{
         StyleBox["\"L\"", Italic, StripOnInput -> False], "\"/\"", 
         StyleBox["\"E\"", Italic, StripOnInput -> False], "\" [\"", 
         TemplateBox[{"10", "3"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], "\" km/GeV]\""}, "RowDefault"], HoldForm], 
      TraditionalForm], None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->450,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 14.}, {-1., 4.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9987631960117083`*^9, 3.998821580897296*^9, {3.9988225266595116`*^9, 
   3.998822601670164*^9}, 3.9988229361561685`*^9, 3.99882327097589*^9, 
   3.998826952132721*^9, 3.999744450759825*^9, 3.9998044822019086`*^9, 
   4.000590661888542*^9, 4.000603406499877*^9, 4.0006035553758063`*^9, 
   4.000603779619719*^9, 4.000604206197645*^9},
 CellLabel->
  "Out[861]=",ExpressionUUID->"4acf533e-e4ab-4325-97e4-e62af7b9b9e7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Nu]\[Mu] beam", "Chapter",ExpressionUUID->"0096719e-131b-45d9-9d1c-4e8ef8f6772d"],

Cell[CellGroupData[{

Cell["\[Delta]", "Section",ExpressionUUID->"b75dce8b-0f9d-49e6-a7ff-1cd45acda3b4"],

Cell[CellGroupData[{

Cell["\<\
Plot[{Qfull[2, iD, iD] /. subsNumu[aa], QdeltaNumuLimit /. subsNumu[aa]},
  {aa, 0, 2000}, Frame -> True,
  PlotStyle -> {{Black}, {Red, Dashed}},
  FrameLabel -> {xlNumu, Qlab[dcp, numuF]},
  PlotLegends -> legend[{\"Full\", \"Approx.\"}, {0.5, 0.8}, 14],
  FrameStyle -> Black, BaseStyle -> baseStyle,
  PlotRange -> {{0, 2000}, {0, 0.16}},
  Epilog -> {marker[\"\[FilledDownTriangle]\", {492, Qfull[2, iD, iD] /. \
subsNumu[492]}, \"T2HK\", {280, 0.15}, 12, 14],
             marker[\"\[FilledUpTriangle]\", {520, Qfull[2, iD, iD] /. \
subsNumu[520]}, \"DUNE\", {720, 0.15}, 12, 14],
             marker[\"\[FilledSquare]\", {1500, Qfull[2, iD, iD] /. \
subsNumu[1500]}, \"ESSnuSB\", {1750, 0.15}, 12, 14]},
  AspectRatio -> 0.618, ImageSize -> 450]\
\>", "Input",
 CellChangeTimes->{{3.9988227156781893`*^9, 3.9988227241236105`*^9}, {
  3.998822788272851*^9, 3.9988228633506775`*^9}},
 CellLabel->
  "In[862]:=",ExpressionUUID->"afaae1c2-23f3-487a-a18d-482cb65b780b"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwVl3c81f8Xx1EpIyskRUb5UpLKaHGOEbJJSZGZKBnZe2a79xL3mtdWKqWS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         "]]},
       Annotation[#, "Charting`Private`Tag$25715#1"]& ], 
      TagBox[
       {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVmHk8VO8Xxy1FKFRIRVkLqWwhMudYsq+lUIkoSyHKvm/ZzSBmrIOyVCJF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         "]]},
       Annotation[#, "Charting`Private`Tag$25715#2"]& ]}, {}}, InsetBox[
     TemplateBox[{"\"Full\"", "\"Approx.\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Times New Roman", FontSize -> 14}, Background -> 
         Automatic, StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                   ",", 
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> GrayLevel[0]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                   ",", 
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                 ",", 
                 RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.5, 0.8}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->0.618,
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   BaseStyle->{
     GrayLevel[0], FontFamily -> "Times New Roman", Bold, FontSize -> 16},
   DisplayFunction->Identity,
   Epilog->{{
      InsetBox[
       FormBox[
        StyleBox["\"\[FilledDownTriangle]\"", 
         RGBColor[0, 0, 1], 12, StripOnInput -> False], TraditionalForm], {
       492, 0.15732498492275954`}], 
      InsetBox[
       FormBox[
        StyleBox["\"T2HK\"", 
         RGBColor[0, 0, 1], 14, StripOnInput -> False], TraditionalForm], {
       280, 0.15}]}, {
      InsetBox[
       FormBox[
        StyleBox["\"\[FilledUpTriangle]\"", 
         RGBColor[0, 0, 1], 12, StripOnInput -> False], TraditionalForm], {
       520, 0.15628012765665295`}], 
      InsetBox[
       FormBox[
        StyleBox["\"DUNE\"", 
         RGBColor[0, 0, 1], 14, StripOnInput -> False], TraditionalForm], {
       720, 0.15}]}, {
      InsetBox[
       FormBox[
        StyleBox["\"\[FilledSquare]\"", 
         RGBColor[0, 0, 1], 12, StripOnInput -> False], TraditionalForm], {
       1500, 0.15506763167448087`}], 
      InsetBox[
       FormBox[
        StyleBox["\"ESSnuSB\"", 
         RGBColor[0, 0, 1], 14, StripOnInput -> False], TraditionalForm], {
       1750, 0.15}]}},
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       TagBox[
        TemplateBox[{
          StyleBox["\"Q\"", Italic, StripOnInput -> False], 
          SubscriptBox["\[Delta]", "CP"], 
          SubscriptBox["\[Nu]", "\[Mu]"]}, "Subsuperscript", SyntaxForm -> 
         SubsuperscriptBox], HoldForm], TraditionalForm], None}, {
      FormBox[
       TagBox[
        TemplateBox[{
          StyleBox["\"L\"", Italic, StripOnInput -> False], "\"/\"", 
          StyleBox["\"E\"", Italic, StripOnInput -> False], "\" [km/GeV]\""}, 
         "RowDefault"], HoldForm], TraditionalForm], None}},
   FrameStyle->GrayLevel[0],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->450,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 2000.}, {0., 0.16}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwVl3c81f8Xx1EpIyskRUb5UpLKaHGOEbJJSZGZKBnZe2a79xL3mtdWKqWS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           "]]}, "Charting`Private`Tag$25715#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwVmHk8VO8Xxy1FKFRIRVkLqWwhMudYsq+lUIkoSyHKvm/ZzSBmrIOyVCJF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           "]]}, "Charting`Private`Tag$25715#2"]}}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 0.618, 
      Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
      BaseStyle -> {
        GrayLevel[0], FontFamily -> "Times New Roman", Bold, FontSize -> 16}, 
      DisplayFunction :> Identity, Epilog -> {{
         Text[
          Style["\[FilledDownTriangle]", 
           RGBColor[0, 0, 1], 12], {492, 0.15732498492275954`}], 
         Text[
          Style["T2HK", 
           RGBColor[0, 0, 1], 14], {280, 0.15}]}, {
         Text[
          Style["\[FilledUpTriangle]", 
           RGBColor[0, 0, 1], 12], {520, 0.15628012765665295`}], 
         Text[
          Style["DUNE", 
           RGBColor[0, 0, 1], 14], {720, 0.15}]}, {
         Text[
          Style["\[FilledSquare]", 
           RGBColor[0, 0, 1], 12], {1500, 0.15506763167448087`}], 
         Text[
          Style["ESSnuSB", 
           RGBColor[0, 0, 1], 14], {1750, 0.15}]}}, 
      Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
         HoldForm[
          Subsuperscript[
           Style["Q", Italic], 
           Subscript[$CellContext`\[Delta], $CellContext`CP], 
           Subscript[$CellContext`\[Nu], $CellContext`\[Mu]]]], None}, {
         HoldForm[
          Row[{
            Style["L", Italic], "/", 
            Style["E", Italic], " [km/GeV]"}]], None}}, FrameStyle -> 
      GrayLevel[0], 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 450, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0., 2000.}, {0., 0.16}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[FontFamily -> "Times New Roman", FontSize -> 16, 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]], 
        Directive[FontFamily -> "Times New Roman", FontSize -> 16, 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]]}, {"Full", "Approx."}, LegendMarkers -> 
       None, LabelStyle -> {FontFamily -> "Times New Roman", FontSize -> 14}, 
       LegendLayout -> "Column"]], {0.5, 0.8}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.9987631971447268`*^9, 3.9988215820987053`*^9, {3.998822774669404*^9, 
   3.9988228675110364`*^9}, 3.998823271918209*^9, 3.998826953091586*^9, 
   3.999744451721979*^9, 3.9998044846232758`*^9, 4.000590663728606*^9, 
   4.000603408932368*^9, 4.0006035578316703`*^9, 4.0006037821215243`*^9, 
   4.0006042087340417`*^9},
 CellLabel->
  "Out[862]=",ExpressionUUID->"642218b0-77d7-4874-8869-6338bc556924"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Theta]13", "Section",ExpressionUUID->"b306b869-a1aa-4e39-838b-8a1c576c848f"],

Cell[CellGroupData[{

Cell["\<\
Plot[{Qfull[2, iT13, iT13] /. subsNumu[aa], Qtheta13NumuSeries /. \
subsNumu[aa]},
  {aa, 0, 2000}, Frame -> True,
  PlotStyle -> {{Black}, {Red, Dashed}},
  FrameLabel -> {xlNumu, Qlab[th13, numuF]},
  PlotLegends -> legend[{\"Full\", \"Approx.\"}, {0.5, 0.8}, 14],
  FrameStyle -> Black, BaseStyle -> baseStyle,
  PlotRange -> {{0, 2000}, {0, 8}},
  AspectRatio -> 0.618, ImageSize -> 450]\
\>", "Input",
 CellChangeTimes->{{3.998822874528766*^9, 3.998822878840826*^9}},
 CellLabel->
  "In[863]:=",ExpressionUUID->"43fd6d6e-f60e-4226-b1ef-12bcd1adf40d"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwVl3k8lN8Xxy2lULYIY2aslTVlDemeItmifJVEsiUiiZR9T4gZxMzYhhQR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         "]]},
       Annotation[#, "Charting`Private`Tag$25811#1"]& ], 
      TagBox[
       {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt1nk4Vd/XAHAUmSLzdM81JplDZKi9TEWGoiJCpYgSIuG67kARrqskJZSI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         "]], LineBox[CompressedData["
1:eJw9mHk0VW3YxpW5MtRLDs4+5qLSK1MZ6rlDKkKziMgUJWTIkCREqdc55Jx9
DOdUMmYsQ6iQRMiQZIqMIXMZk/j2t9a3vv3PXr+1n72e+7nu6772WlvGzv2k
43oODg7FdRwc/3vf/onKdd+XChz/d11XzeNJuEGFZf93EtM5h5FKkJG5XzAV
XEp9+84MWqJk0VtLqpFU0Kzg0nOqu4ouXBQ/KkylwkDtRb+Hpl6IlJ0fN/mQ
CudXPvM4TfuiBwaj2uksKrTPeCk9Gw9GhrSQ+3eSqOC7MO+hTg1FHN3kbrs0
KoSV26V4mIYjb68TN7HnVKh/yZm+IPUA7S4fb1gupEL55TEFXVUqGt0QTuko
pcJjcWE/UZVoZJVUWh5TRYW/4lqONyNikcEnufV8HVRAewRxge4E5CP65K9p
DxUuqhUaCq+xUKoF5Td9gAr+yc/+2yb+GPEOkGbkJqnwZ+k7o8ghCTn+5pmW
WkeDAwtqadzWaSgo4b3rO04asO5eXjiRm44Y+8PGnHhoMKUnE/KC/xmqvr1u
OHsjDXJbeo0z27KQ4oaVbp2tNOBxmHLOdH6OIKvUspdEg1bVPWrCqi/QOVP/
jhBJGgzyXsnzX3uB7sUsfK6VpsEd8c2V5qkFaEziZ535ThpMXlM/u0O+GGXv
HC72Ahp0nRytdO0tR9UNyZpi+jT4VTcpbe1dgb652xeUHqKBRALNdG25AgkW
9OWuM6aB5ZHYWTXBSuSh+zWVeoYGm68UTpsdq0KqJs2xmZdpwIzBb3Vsq0VG
01FbzK4S9c1g4/N1tcg+2oT2y50GP9llXdzX6lDsl7r7Wj40eK39b/VyZT2a
t34fUnOLBpWKbT3bghpRsVupx2AsDb6fkOPzV2xBNjetGy1wGvhzqMa5hLYg
ngccu5rjaEBuVQjZ3duCzmQYjrxm02BLVrS8etxn9GuwxZqRToPTVYFrCmJf
0C6LcaOjr2kgeqJQx0q7Az3WJyvkDhJ6v6rQz5bsRYdPlocoDNNAQ6t+Yxit
F03Z2vUljBL7c/NzbeHsQ/uD0hPuTtIgtbmMs9e/D3UVq2+xW6SBmTaXx3bX
fiSy22RNZGM0YKPy7/TtB9E9UlBngGo0CK/cilKIH0GuT2M2bdOIJvo73Zgx
PIJMd6ehT3ujYYea/GyC2igSMWhO2b4/GqQepWd8aBxFbHdZz9bD0SDmZ8+r
s2EMvaiu3rDbOhqQ2tnnOvQJ1O0tpNsfEQ2TmVX+z1ZmkMqnx+zDPdGwdqDy
ftOvBfS14cO54d5oqFc5+SZEfhGF181suTMQDWmPpGNszi6i7ncQUTlC7LdW
Z04vXUR3i/rc9/+KhvuPo9LHw5ZQX4L0QTXeGHgp1usoKrOMaE6PByl7YoB9
ds130OcvmvnzSHEhLAYW33K0B+utB1ej0kwrmYcwkXNrpuUCP7xJU7u/VPcQ
wkqzIpteCkOd4gf7Yy6xMLYrdiTSSQQYE/u1S67EQkDTwIUgbxGwz8sX3uYW
CzOPRhpdQ0RgZe+jN2uesSA6+MZWmy0C/x6+LpYfGAvhZPFKxhcRiHWUrxen
xcLvg/G6R/RF4UJSsOpIUSyQ9m5YpyyxFX5Kaq0L4aLDBqW7Njz5YrB0Xjpb
jpcOP0u0Bc0rxIAjkdfiPT8dXppYdbIaxECY3JbHJ0SHpTXzMIFRMVAhe9lS
xelQ7XjniheZBB7k7PLE3XSIe0BhGIeSYJosE/TyHB3iS27erjgiDgtWfDss
ztPBaKezWdFpcVhNnP6ybE2HPokQ48e24iCIlSkfsKeD1rmmh8f9xGE3dr6n
6iodJhXZjdJp4uCG0XVbQujwYTzKxWu9BExi/H8msujQ8ZQqEpwrAWF1reEX
c+nA4xo4uLtEAiR8H29pe06HkAypsU+VEnCkee+O8iI6GIZiPnNfJCA5xMki
uoIOdP+Xds/+SMD5kXcvNVrpkC8VXd9sIAm1eUHeQX/oYJpwfeZdgyTYWhtx
zP6lw72eH/ThL5KwwL/1wSUOBhjU/gsrPZIgb5/99Dg3Ay5bmgdzTElCsGh3
i6wQA5Y5sLIrAmTYG6C1p0aWAX5c69reHyVDiv7cpJARA8L59VnHi8ng57rH
rOQYA5ifktRNy8lgRHfLszNjQJ7oJTudajJMDY96Fp5mgHUg34Whz2TQjOxZ
tLRhwNL30iH3KTJ8aK5el+rNgKHQX5OO0hjE/+a0N/NlAMcx0T/ntmHgKnuw
asmfAVc+TErq7MJgs/ercONbxPu/uW983IuBpVjexp/3GKBKCh+UNcVgwjpO
VPcRA1Q2RRozfTEoC2+7/v0JA3LIxYf8AzGg5f7TEZXMgLiBnOEjtzHQWBcV
35/BAM1X77kKIjEISg6RiihgwNTEboGSRAyON5QHq7xkwHaVRKbgEwxkF1b6
O0sYUIKXJp5MwaD6sG/yrnIG7BLJ/p2SjYHQ+BWlllri+YPPPv5vMBj4JyPy
xkcGNK3RNfTeYlCgOzwu38SAymX2od9VGJyLss3xbWVA8Oo6A9WPGDzec0YN
62VA1oWQ/U2dGHhaxsRW9zPgV7np+g09GBiENs27DzEgwiR/TrUPgx+tR4sr
fzBg8V7ySbNhDFT9Dux3nmPAI+/2yOc/MXgoYBs0tMCACvcwpsocBnNJt8tt
fzPAq3ML5+MFDIoaqg5arDKgtMJ9yOwPBmL2wyFfOHD4GLDvLO0vBn5LvFUn
OHGgyrZLvF3DQEfO2NCIDwctEdOHs5wUSCx2jajegINnRY7ePDcFVk2iPugJ
4GAlv6AzwkuBCr9PRjpbcPgvT4ArcSMFDBrNzXaRcbCM2Vp4ZAsFUuz9aekU
HJRERm5+/IcCPL/jP8nL4MB3RiwERCnwQe7bKWwbDhbjqZq/xSigVLIWG6eI
w2q/9tB+cQpEmsq0ie4kuBuv8ZSggIm/wzlBFRxalrp2ZJMpkCMYHhepikPU
aFj6C4wCwslpXTwaRD2Bt8zTKRS4plUrGboXB0P7Ts0oKQq0NI5ZrWnhMKaR
f8hBmgJqDpvYN3RxEPRHoTtkKBD7W7l38QAOB1iVU30Ez0eZSXsfxMFjLSYi
QpYCZ+WvXZzRx+HyD5IJRY4CL0tiklwNceCJaTyQQjDJrGBw9AgO5hhYkeUp
4D/0Rd7RGIfCxI0poQR3+S869pvg8Fqwn/SVYB0h8TTr4zjI2IS8lFUg9E7W
Hu08iYOP07tgS4JXtayUzp7BofLHPe8Qgm2abl5uMcdBIb4hJp7gCodHmaaW
OOwTYX5NIlh2uWKizoqot5fLLIHgUOqA8mEbHI5cPTgZSvCQPJf7u4s43Cb9
V2RF8KFShTzkgIOAvFamAsGpZod/vnLCgVSaXv+NqI/3u7PqPhccaseOk+4S
7BwQ6VVwBQf+zOJoGYJrhbIKVNxwoHz225dJnH9HSsN8lgdO5KSugALBD7Sn
NZW8cCiVKxemEvpNNgn7pfjg0GbTrP+D0NfUUbVExg+HW9uPp6kRnLd8apkV
gENqpoquG9EfTwU8kHELh42jGqv5RD8/lxa/2RKCQ7YmU7mc6Lf68a7VqDAc
JC+3xZQSflgIwG5H3MNhJUuBK4Twi7kwquR8gENMy/p/TAk/FafYcgZH4TDC
edp6A4kCN5qf3vF7iAPrUM6zU4Qfk9s7TEbpOLzJ9MVGCb82fhPYeo6JQ5Nd
i9tVws+yk76pe1k45DTqFRgJUeDYXJZb2iMctKe4spIEKODzp19TLAmHeeXn
98aJefjAf6xmIZXwF6111YyPAr+Eb1OdMoj5KA6Iv8JDAUlSkXlbJjGP3C7y
flwUcNsmPVqYh0O46r+bHDgoIKI/x+dTioOu5SW3iEUMDhgpfRp6jUOF8kDZ
jnkMLp24EHe6nPCH/tXN5b8wKLX5oKRehcPF1/U1pZMY2AYmGs024BDb1Fq3
OoBBVqHBg2v9OMxKkkdf1WHQ9tr/dP8gDjYOj2s8ajBYe5dDPjGMw/jL9u6t
RH6dbCFlq4zjEDbs81KTyLulqYmG6Tkcdh27Hf8+h8grRbqQGx8T9Bd+5MtR
MXD7t669ZwMTdnY0fZ4k8hbXXHtkIsAEc/Fe14xwDMYMXFSUtzBBYdkXm79J
5PXF/ScmJJnAe2SIo/cKBj3x32Mu/8uEP4aWh9YdwkCP8kBFSJUJvssT/T4I
g9Qnqo356kzA5Mi1nVoYeKTf4v+rRfB1j1j33RhwFYkHUw2Y0B1uPv15KwY7
P5lcLbBgwoKNc2D4EBlop+c2WFgxocP/79nZHjLMtcen/73AhEqDn7/N2slQ
9m1k0NCBCROC21511JLh5MRty043Jtx770ZRyiGDP2/R4dVQJkg68Rk2eJHh
W6TV96RwJsQqjjRru5JBT5Az9PA9JnRJvytkOpBhk+jxMloUEzYNBhQonCHD
Y9kxdbk4JtyKRAl3NMhQs58ieySHCdFh9fOOs5Ig6h2+Et3BBKeY4rZZe0ng
c9gcwP+VCSXhHRmy5yVh5VTiYnAPE7zPrPAdOikJQ2ovfrkPMOHaMsQ4gCQU
zPaMmkwwQTZMfEiILAknvTS+8HPEgZcL64j0Jwmgeg5l394eB6M7MjI9VCWA
/5qezbXrcRDTPjqo1UqCfT0HXmD+cXC3i/U1tYYEzkd1uOtuxEGYQKM/3ysS
VMuoZ8rejoOQAI4fGU9IENKisPj5fhysyS8fv+RGghU1fqrmkzho34LbdnGT
YGqhqexPfRwcrjoVJ6IsBi2B1pRwmXhwN+S1f2grCoXLp5MCa+Ph4rV6kf7/
NsOpxEtSO50SwLfb9Ixv7kaoOda5JCicCG25PuulujhhQdqp/llOIqh09Ins
dl5GQtXv3pKeJ8LbUS/twr3LSPGKTHF4fiLxXSnIsOJdRpaF3cl2xYlA8vQS
Fkj7jcqPngqSqEwEyY4TqUsjS+iuJ+yJ/JIIjj/rK6U8FpFElQTuspIIL0md
Fg3xc0jNxe+/9tVEWHPMVslxm0PHBNtCD61jwfFN2JUCvTkUdC7aQ4aHBZ07
uFP2jM+iwQleo04hFiygHKvZ/bMoS3R+5YgcC7z/nh4sGPuJ0KUmO0UjYn2Q
srJd1RSKvcveXX+MBdRXMhou7lNoNOPq8lUzFhwdr1xtkZhCtImNMfmnWRCS
+3xPs+ckGrh25O0BGxY0VD/1D9g+gcID30qd8WbByS66WcfTH6gxOr/7NpsF
+lZSozNjQ0g2PyRd/gkLbrnxbJtJGkK+rSe8a56yYKtukLLV+SEkLTazUSCD
Bc4qNm9uNAwiz8RdOsx8FpRslazuKxpAW9NS4nI+sOBwrY9aMLsPXXiNn/36
iwUHv9q2f7nTifSMjNefmGfBrHBRYY14J1LoWM2uXmTBHsHNbndyOtDErCP3
ixUWlPtzjjt2tSP/neoFd3nYQOHfZvdepw3Fxjdv1pRgQ8UhxwumCp+Rn2LY
m0wyG/bgMhpK1S3ofNFeFxkpNpRJZf335VILkm1hV2ySZ0PLME00OfsTyuO/
6j6ozIZjpvUxMvrNqN6Pv4F2kA1yerrra3fWoxyeN348BmxIc7EQ/BNRh2Ji
PeQDDdlgqZ7F1fW9Fp3La79xyZgNM5K5i49TP6DhkZQdB86wIU9/OtFOtxqt
N9e7O+7MhvYAAwvlkrdoeGhe7eIVNhRa2F53V3mLaj0zetuuEueZiJp3yqhA
tCjhvZWebOBzHdswA+UIq/72nRnIhqPXNbfYGL5C+zRu6BvS2DDENo7IW8hH
bTf0dnA/ZMPU0+ODMpz5yKeSf3MVnQ3s3R0/hv95gV6YMb8dTGDDxi73Qx56
eWjX5UL//alsOKDUVaadloHq8gJtV9LZMMJ9Ki+GOx25LOoffpXJBq5mmkGS
aypKDWsR0XrOBkWlsobp00+R9KPpXPXXbFg+d+zUJDkBlX0vYsyWEfry1HsE
OjKR9a6gmy/esiEgsf8Lo5yO4ks2GavUsEFFt5oUkE5D+zha90zXEuu1fVVj
3B6gdsMEUs5HNuj3yZjY5EYgkVal4Z0tbFgD5zAdjZvohcTPj2OtbPiWOH1N
PdIbnbhYnJ/Rzoaar/F8HsbOSOjR3s/tX9n//7/pfwBlzJNw
         "]]},
       Annotation[#, "Charting`Private`Tag$25811#2"]& ]}, {}}, InsetBox[
     TemplateBox[{"\"Full\"", "\"Approx.\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Times New Roman", FontSize -> 14}, Background -> 
         Automatic, StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                   ",", 
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> GrayLevel[0]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                   ",", 
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                 ",", 
                 RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.5, 0.8}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->0.618,
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   BaseStyle->{
     GrayLevel[0], FontFamily -> "Times New Roman", Bold, FontSize -> 16},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       TagBox[
        TemplateBox[{
          StyleBox["\"Q\"", Italic, StripOnInput -> False], 
          SubscriptBox["\[Theta]", "13"], 
          SubscriptBox["\[Nu]", "\[Mu]"]}, "Subsuperscript", SyntaxForm -> 
         SubsuperscriptBox], HoldForm], TraditionalForm], None}, {
      FormBox[
       TagBox[
        TemplateBox[{
          StyleBox["\"L\"", Italic, StripOnInput -> False], "\"/\"", 
          StyleBox["\"E\"", Italic, StripOnInput -> False], "\" [km/GeV]\""}, 
         "RowDefault"], HoldForm], TraditionalForm], None}},
   FrameStyle->GrayLevel[0],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->450,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 2000.}, {0., 8.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwVl3k8lN8Xxy2lULYIY2aslTVlDemeItmifJVEsiUiiZR9T4gZxMzYhhQR
ZZe1EkWULSmyZJctO0X8nt8/M6/3697nnnvO59zPfR5R21sm15gYGBhqsZ//
/08vbhrqOOxEjNr/9Tr9AE33LG9F7ccjaMBQP8HCavOEF/usg+DjJSQS2lLc
cAWPVLUJpbG3/6EKy5pomV/yyPd1NsOOx8zQzNdQr3XlOOrtPfEMRe6Gq238
uFJJHaS+1n3W9/Ze4CwK8Ls7aYw+R6r6/JDlBjNXr6Nz5RfQP2ro2T8Z+2DY
xLDJ2dISyWa3ifDz7Yfku/f3XFy0QZalQstKkQLwhctJ9cshBxT97nqjyT8c
3Gtpf5rTegPVtJcku90mwJdIVfmO8VtoZmD7JmlMGBK/tWaJV7gj0mqWSLes
KDjNfgwLKfNEr3csLi1liAPjvvpu4mU/1M1O62f6IQElsPriOUMQmuM50cjN
dxAa5EWmY+eDEVE0Klk+UhJyQ1bOqRwIRyqSR8JO1EuB3JT+sQWnCGQk333z
7D9p0F4mU+eao5C/pthJ59tyMLZ55cCzITJK0G6S9sk7DM1vTj99aRCH8g1c
eSPH5MHgrN94Vmk8mpPt9/giexTEuD86jBQmIqKG1JmFDEVItRPxczNJRc9P
bFavaypB95BSLDORjlROtR1h+KEEjcdmbbLX0pGRnieOk08FxMcJ7FFTj1GA
Wd2sbOQxsEu5eFcOn43YLBJslQ6qgWMYa4WQ+jNEsbr+TaNeDS5Kdu9lu5qD
Xl7bW6f/Tx3acVVJw7XPUb+HeYLjbU0QkV46b9dWgBzvybK6cZyAPMdSlBRf
iJZ9tv3v5Z2Aw1UpiptQhPaEZF0PH0Owwvjg8dGcYkRs8iJ0yp4EPt2KuTMZ
Zciou2H+d4YWXFwJWA1RqUGBg1fMOVa1IHX1euc/mVpUOLlaJ2ugDW++S4WE
HHiNuDckHzmtaMONJO0YE563qEs4RnlETwc0PQSP0aTeoctOF3y6F3XBLH12
Q67iA3roPje8fEYPRO6tNa6YNKIa3wcG+9L0QKrCe2fl70ZEIFXiz53RBzm1
STl5+Y/oZzHhzccUA9D82iHf+L4FXd8cY67VNoK3ayuRoTntiLYz0OVHkhFo
utpzJ+3sQE0cAl//zBmB8ZRzdLZdB5IW1c9WSTKGN3ZGTc/EOtGamJnE97vn
4Ks2355j+V9Q1ZnqD+dbzsOdp1EEhdluBHGh7KfvmEJNvTOjs/gAahzYf4Ip
1RR0vFh336UMICPZ525v6k2hLpclwZBtEF1pbP+qtu8CKEgejL68PIh8/hEy
DhdfgK17iGlt8icqdapQEpi/CG37a711e4aR5KnZK9PO5lBLs5PQZZ5ABeSg
2JxH5iA5uCNpv94EUunfV3+t2hyWHlnbapEn0GkvdcmfbJeh2fPgXDl+Etm+
fLDYlXsZPn7+V7yl8Qul4sQevJ6wAMfbLMLdD6cR99LFwjg7Kzip6a5hpTqP
iFdETR9EWcHhym+W+KvzSLZxes2vyAp04y4lMz+YR7opQchx2wqcxEd7Db/N
owCt560nUq7CsAM55IP3Alr9GLDq6WQNghqy91Q+LCI7XCev+GMbMHR6P8no
t4JOVHud9+eyhzWxkzWpJhsow+P1i75LTtBvOsgp/WEHDOj1d27ouMJ1Hc3V
y7v2wDUDn1nbttvgqZ1OOLKLB05Wre1oc70DrEbz43NNfHDMdkKJ5nUHGjon
jbS6+eAI2zd7m5A7sNv4p2PcCB8QL5c3LCXeAf5rj/1xW3zw98+dMIHaO2Cb
cObVgMJ+KFVbZLZl94Q/iX+HxFP2w8HKGaaVZ55QqPu177QDPxBs+hReF3nC
1YNq4q/c+YGX9ZPtg2pPkA+U9hMJ5Acm87x3gm2e0Jujp/iDyg+D604hJ1Y9
Yd179uLvJn6gHZtgjNC+C/+92RXzQEoA2CuGGISG7sLoRNcv0VEBmD9HDX81
fReabdLc3OcFoOuX4R7T1btAPyHS82pTANKEKvhj2O/BTavcfaJ8glhc0uFt
5XvQ1RZNdj4tCP/paFiORN2D0qTbrV+eCEJKV8KrPCUvsK8sPR5jhoOgm/qa
usgLcqkpC1dscWDPwlA/qoeN576oE72JA7ljzq2Eq17w2b/XPyQEB29STo6R
I73Atn33UnY+DkZs53juDHhBcD6vvdsWDmQWzrgej/AGC6aK+XyqEBgeJ3tI
xHuDUrdzjVyGELg86Pbak+oNkvslfj/OEYJ8wrXQvgJv2JwXtrevFAJZ/RCa
3zdvkFKyiTjXKwSHn9S8qznoA1OzlvW1gngwmmNuenrEB7x5ySVuonhwVTP4
HK3uA8uGZj77pfBQ0NbzzdLIB650nnFSP4aHI5urM5uePmD8qnVg+AIeFC4c
5dd87wNmwuTRlyQ8mGR44Q+0+YCGVfb5h4l4cJ9+I7q3xwfuqddwX07FQ0mw
kWz/jA/MWnU4t+biQeml80l/Xl9YNCMUcTfgQWVXtnOtnS/kd9v+2VjBg3ol
7q0mkx8QtVllDxsTwK+lYGiJ3Q907AkucqYEeN2vzfyczw/ydkYWE80JcJLp
ls5+KT/wk/yu8c2WALoG9Z/mjP1A+sudrHRPApj1O/ekp/nBlJCuTCSNALTf
DBsXnvlB//yAbnYqAXoZKfg9RX6wrDYiUJZBAKuDb696NfhB8tVDtc9yCOBw
i3f83LQfcOs5JPx8RYA7jLWLjGr+IBZkkJL6hQDl+0x4K075wx7fHe86uwmw
fmBC2dXQHwbSgy/87cH2r8/t3XvVH+TcLEsIPwkQ+ujadnG4P/xz/jFUOk2A
hqy/Ik6x/nBcjLLz7hwBWCrIp4ST/WGss9ZLcoEAUX2V9x++8IeXTPXIZpUA
8Qc49th3YfN3LS2LMhChS/WJHG7AH74Wb6jeZCLCfv1jxu0T/uDC8rUwdwcR
klxt449v+MPyE71jq7uJ0Bu0VrK4IwCUmhROsrATAf8o+msORwC4m0bc2bWX
CBmvygX4xAKAZF9t3M9FhOGPBuotMgEAFtaLRTxEkOj7aRGsHACezxnK7vES
IYeBPX1WNwCEFG/EdvMToUDv6oEPtwLgmla11RCBCAOGVanGPgGQUaPxzkKY
CBzn+Hh7wgLAvMUupkGECC4XW5hmkgIgSDbvnI04EVLMD/p4Pg2ACnMG7UQJ
IjRbBi9svQyAnkHHxFcHiCBpp/qTuyEAfvF+0ms8RAQzh3izlNYA0CzIySmV
JEK402yrRE8AsIdbXomVIkK5i67Oy5EAWHnA4XBZmghjt57Uqs4FwL3TG295
ZIjA67GlVLceADvW7rhUYqx91zxfnzkQGkJGHIxkieDhXSretTcQXEIaXnZg
nOnHmXJFIBBGdfNOackRoSPwBs+EWCCUToDoE4wZQt9HuskFwkMlbb0FjOXD
RRj/qgaCZ2tkpdxhIlhF+nqFngoEFvFNt0sYx0R3/95zNhDsPVJcb2NcQz56
nWIWCKd7/Iu8MJ6Jjx4Qtg0EikHbMVeMhSgTF3JdAsHoSQezCcb6Sac+K9wL
hN/pfdwSGPukpmnXBAfC7PQV21Esfm76evXpaCyeaM9yPMbfM/9TbKNg+Xya
aJLHeFf2y+eXHgfCiLvaQBWWn0ouq9hwXiBkJzxSUsL4Wr59knN5IKgXdbSk
YPVJKHjDtfI2EIQMxp4sYPWsL8ZFBLQEgvn01xpljBfLPLd3dQcC64G6/Y5Y
/cUq2+/G/cTqQestisD0OV8jM4ebDoS3q84kKqZf0Jvwa09XsPV2fM1POEiE
S0Nuc/sZgiAl5eHeIEzvB6Mt1zLYgkDn4iGaKNYfRAdv0THOICiscKj/Jorp
O3GwX4ovCEolcxT9sH4anwo2LREOAiaJnnEy1n8BLvJc6xJBcHZ3l8y2EBH4
5vpajksHgWLhRKUlDtN7QVXrg1IQlLXYlQ/vJ0Kf+9gWm3oQZC5EHGLnw/Rf
jq8yRtj4KZgQ3YfpvzZ7tEcvCPgGOi/hODG9t56IzFgFgYKnjYoqCxFogef7
jtgHgTHu4tlOZkx/xm2qp1MQSB/4U2fBiOm/4zLntkcQZN0P+Ky2SYBaNq4t
7sggyBZoKxbDzrv7tXDvzZggOPAsfs0O8wPJt5vL4/FBIDbxYSkR84t4z1/T
1anY/u8q4T+NEcDx57uea4VBYNFRficY8xuihtqFc2VBMMJLqNHF/OhLYkG7
elUQhJ/jbGfA/OqEQWojZ0MQ/Cqyd9L6RADecs+yym9BIKuHq+B5TYBmrpkj
T/uCYOJLUaV1FQECnW3zSUNBcD1L/HF6OQGmRIyf2E1j6732lZ9/SYC3DyXj
9m4HgSTn3Ms+OgFcbH642BwMhji6JHXclwBiNecnDWSCwbtkpFL7HgG+7W+y
UzkSDK9a0hkT3Alw6lPpZXb1YIjuluZhcSKAgCpJt+xsMCyQkyqPXSBA/Z6T
EqyewcDebO/YJ00AXEX2j8L6YFj/kdJ9qgUPOuwMTDs/BsPtyHhtbew+cbcy
lzRvDYZlUN+rXIuH5h17PBl7gqF2elf76Es8+J6/zWEyFwzf1c3YAuLw0Del
cXJJIARUfqpxpv+HBzqhI1vZNQS4SBFF/S1C0Owm/TnSIwSee/KjvndCsFof
utTvFQJE648WLdh9a3RDBcJDQ+AQ+Zmr7zMh2C5P6emmhcDeLycUJUKEwPqc
wx6v+hBwutF9MlNJCMRCN25XCYTCQDTX96ckHAxW+mavEELh8mEK83YoDlLn
N3qPiIfCl7yo9wbeONhvtan1TC4U/vLko1o7HLCp/eNLOBUKYj+27jAew8HC
3FblTZdQ+MWRaokbEIS3l5mYRN+GwiMFvNasiCBYKbDGP7geBg8deq5qhfGD
2imTcEeXMFgaPDqScg973zJJ8dG7HQY6z2Z/Td/gh4+35ezYfcNAq7qt3P08
PygVnVcik8LgcsNWA57ID+xHkrspZWHQMiAXPle2HyrkZISyme+Dx97shclB
PuCWOvu0If0+2GvNS10Q4YVbmsa3XBbDQSHtwpquEBdoJz2QDTscAZ74qYNx
1N3QwBOQyXI/En46NK7eb2EAjXa/qjNRkRBPnnif8ZIBimN8OyPIkeBxaXik
JY4B0nd7M7EnR4IWf0XMf5cYwGfLw5azAJtfJ6F26dM2OjrlJCbQEwkfHc1/
arBtIXrdhUwpuSio1TB/WPX4L+ILNK26oRAFZb+i9P1d/qLo4/915qlGwbLQ
VTNH1b/I+9U5psOnooA7Xe9kxec/yPSFga2CWRSESr1KPb25jtiSToppBEfB
YO7p4TM2a+iem1ym4dco+GR4ju5kuIz27FrxVuyNggMbAlNdwssoI63mPG4w
CqqaJmSclpZQc7MB4+RkFLDeP6G0N2UJ4Q/csA7djIJ0cf83Z2YW0buebGKV
+EMoqeEwz6UsoD1aIimH3B+Cw4L74HmBOZTRM+HOce8hsOoK821+nEXKbgX6
K74PIUjAK53RbxZZpZ34++7+Q/jjwtEgPDSDitYsza2SHgL7dk5xQcE0upif
xJ/49iEcN/+zYmb1Cz3m25fAxBkNFSuLgSHMYyj/ae3+/3ijoc/E1SeoehRV
KDomPRGMBrPv75cXPUZR6/laurZENOxQLQxSGR9BmzHXc8PVomHdI9MbtQ+j
iyw1r9nso8H5Y7LQo6qfyDbR4aSFUzQYnPiduu79E92U4G7Ic42GS3XXXnWr
/URhpxw+GnpHA68+v8mG5yAqCuDqIpGiAf1+OPvnfj/as2b/i6cyGiyyuzfG
vvQggXBOF7vX0RDOcVHxr00PEuermiupj4a08LYUloXvSF2Rc9m0NRqY1nGJ
rDzf0fVblVuUkWigWxtuvLvajd5N7OUV4oiBB2IZRy5Kf0Gf71ZQnPfFwH+3
nnnjmjrR9512gjUCMaAfJ17b59CJfotXEK+Ix8C+ewm+ls86EN7aVir9WAzc
bYl6eF6pHd37Xn5C3C4GguOyLJ5tNqMMkA4WdIyBMhXJTE67ZtSck1bPeTMG
Nm8NPFdv+Yjw3mG6m3djYKMoJ7U3owm9FTQx+RoVA9lfT7Yb2nxAbBaz1x4U
x8Du8Lh1fdV3SLHeOsf/VQxwHw3KYq+qQ5YyXVMeNTEg9N05N+FEHSrYqLpl
/SEGPt040cdw9i0yTY3wVuuNAcuRwYOPtmoQvV88ZpqRBJyKsbLPPMpR42lq
2xALCS4W2o+5FZeh+RdsPN/ZSZAyQenvXC5FWgELlAY+Ehgd2V6yDitBk8Q3
GWlSJGD4+bb5ZWsh4n6gMPLoMAnyg+VytaQLkfrvrANRiiTQ2nC7O85TgKLf
RD+/q0mCdSn5EZ2sfHTU+nKp8XkSfBdeN04VyUGXmz6vnr5IgqDbrV7+3M9Q
2JGTasctSEDnvXyUypqNuhkkX0teI4GZVK+NJ+dTtO2YwiB8gwRnFF+cUyc8
QZIdHFp8t0gQy7Jec0whE/k8Xmlk9CaBrf90wfDtDPSE1Ylt3Z8Eq5SmGbxa
Ovp0u89wLoQEhvYrHpOpaUj4VH1HbzQJSI+f9PwgJyPd5yq8HXFY/A2zZmbh
JOTO8/xiI4UEU8UVPek1VNQwHPujJIMEB3rRiKJ4Igo4LCMbl0UCd+Gd4eKL
j9Axn/d+rs9JwGT7qmy1NR7lc/8lSJWS4JvzVrhOcSxyuJLgylJJAml1zoGw
22Qkknv4zUgtCRZFRoYgOQYlgJ01vZEEXQbDMYwoChlF/yv0/fT/+J2bzNUR
aPd3KqN5BzZ+9YDcB5MH6J24golKNwleXMxr0GEJR363PmXu+0GCId/cc2Ff
w5BKtcPS/CBW/32jp/3fhqJ5Fkbt1lESbF14znCkMQQ9N0lJyPtFAl7u4Ybk
X8HInq48FjGH6Wu373X1oWBEnGpTdlgigUjQne3Y4CD0XflGuNY6CToJ07uO
zgWi+OAd30T+kYBLOskygysQGX6mH9piJMP6CFO8840AxCKo5vWDhQy0waU9
pA1/9Nb+S1MFOxkM69mZmBv8kU/hTUEKFxmWn3V7vq/3R0qbu2548JFhMnns
ePtffzR3JrPqHI4MTWhig+AUgHIeHWc/LEwG/UdvD+VyBCLbwW4LdgkyHPuc
tdNlOhDhZW7nT0qSwbso6UJhYBDqvsv+770cGQ4nagXCgWAU+y7r7BMFMhxs
lrWwGw9G+hxAD1Ilw2Ak+wu++hC043Lv3JXjZGD8uCliWh2KXmfdQRonyRC2
O85AqC0MeS1wxArokIFVtif3+tZ9pKCZ+3NFnwzMzh6PlfUeoJkIraNfjMnY
fUcLCi6IQNld/cGFpmQ4FHoo4MzRKGQt4tUZY06GVouyytDWh6jrVb6Hrh3G
zovLRhZkRGI+03DAkQxyx0YGb2TFIl3jIV7mm2S4QQ2QH3oeh2rG+cpr75Lh
8ceHPf0Dj9BdhUKWFF8yvLh3o/bq3kR0JEDfzCuIDA+KbOgP9SjoKV/gukIU
GSC6YubbFA1Z2QjqcZHJoDSsErFknIwEXpQkzT4ig123gH/BuxQUrT2pnpNG
hmcVZSZb7XR0x+O8P6GIDOL196TNmjLR4TfTn/+WkcGg8ETPyaInaJItnPi9
igyyL8OYFjOeIsvMqjfxDWQgMEYzpiVkI+0Ocabd38nQIBd+aPnTc+TJ9/if
UT+mZ1i0XOSOfJRtTvyTOEyGRuXylV3aL9CuYYF58VkyqPOejKnqLUDX/rD8
FmaMBcLApKZlSTEKSHnvUs8cC4rMR5ULXUsQRTNsyoElFgrW7G/Oy5WiD8GM
4y/YY6HPVp7taEUZkmTb7NPYHwtk6d/s8RsVCPKrLg8KxMJo+S6NQ92V6JKR
9/cQoViQvhcrnF5ahSLjV798FIkFO3zk1lH/GjSFW2g2k4kFeaY8RmviW/RC
ZrzCA2Jh3+qXMEn1BvTh81MVfq1YmK+bD1L70IAGbtmVVp2OBfM7VqtHTN8j
jtKfBYwGsRCWJnyp3fMDcjv+I5t8IRYWk3+MVrc1IYWz7Ql5N2KhjGMnB63/
M9L/TeIxvhkL4gLJzqUPWpFd3NnYxVuxkPVqMe+5YhtK+Nr8UM0zFmR9v1fF
6rajlSvvQxoDYyF5xQTPVdSBKlyr3EYSYsFez6mt9UUXuup/pdWcGgvKIcrG
TWxfEUs0g2x7ElaPP/itSMev6EKuzkQNPRaGcNM29ge70eJI5xVKTizUqq/f
vJH3DcmaT+vr1cRCAskMb9fbizK08AcKRmLBrDa7M370Jzpj8ibkwDj2/F7p
G4eFh9Ccte3PlElsP8zxHocuDyHNgJyUiNlYMF09t3KkYwj1Vijx2K7FwsLM
yMWU+mHEe/jsNi97HNxyk2pLqhxFkQIBPT4KcUBTdb8ePzmJXJ7E7zmoHAcH
paY2Tiv9QkaHn6EO1ThomEnTsQr6hXi127MOacZBy/BmYbXgFKLfEnPvOhMH
/643PxM5P42KP3xgO3wlDsz1XkXqds6ivjucx4cexMHnuaGmrzEL6EhHBv1M
fxyQVczFTC3W0I/PTZfGB+Mg3ujUk4CHayi8eZ7n/nAc/DipEdFavYb66uHB
u4k4OKL75XU/fh1FlP+8pbkYB16zySmlP9fRzxSRk4q74iHNGJ8ueOsvinXI
GCEejYf3L648vJ71D81vpEuuhsWDYtrwN28VJnDRr8qzFH0E903mY5SYWaH2
meLD9eZHkGfzlbP6Chc0SzbZGTolwE/3DnrEzD5YEFJjDNmRCOalT73tZPhh
3ULkhfiuRHD9yaWee4wfGFJ3mb9nTQTKw//axk/zAxe+u3A3ZyJUTE5p6Fnz
wxG8hzVZMBG0Lqney03gBzf8izephxPhKXPZf80b/PAbLxrw6lIiCLotxR2o
F4BVy93S5haJILbLalu3TQC2Un9//XslEeb2uV63/SEAHITXcifsEsFHumT2
7pIAHCZY9DfcTIRDuAJ0QFwQXAmJxztDEoFkTb4bFSQIswTWjZn8RChzLkng
VcRBWHNXuE1BIiyfeeIgrokD3L0Mnu6iRKhje/7n0Bkc6LarSr8pT4TIeTFV
HgscPA1xMI97mwjk+rMDTiE4sJiof6XclQg7mT454ttw8LEw4E7ABpaPVKae
tjX2vXVFn2HpXyJcfhUVseqIfa+x7o++zkCBiN1lqmm3hUDC7sWTczsp8Fao
6XUj9n0WxNfXKcZJAf7DqeaxT4VA1UftaKMYBZLGaLITY0KQpbU8y6lPAbxT
SaDjVTx4uRw1rjSkwKwh8bf8dTzoJ7oW2hpToLyv2G7SFQ9z45PuZaYUkNN2
l5cNwINKVP/a5asUCB+Rxm2l4KGp/QNj9h0KcFdrldZ14SH5D7Od8T0KULx6
zyf8wIOL2MmGdW8K5HLUnTEbxgP3nepwg0AKXAmw2ffyNx4u8xeyL0RSoF8k
Zy+dlQAzV5L4jqdTQDnt+lCAOgFeh3ffHXtMAZH5w6YmQIDYgn3fSU8pwNpw
LIRPhwDKjKTkoVwK3I0Tmr5xngABT0OEH5RSYOaI8MK56wTgnHaW6vxIgRN5
jFxMsQQY3pcb5fuJAsNhCiyfEwhQenx8WqIN28/lRpkHSQS4RLJ+ea+LArt/
pI82ZRIg4+gFRcIgBRbOvZILLiWAgtcJTcdlCrxvZLd53UWAR3utA0ZXKSDM
w76p9p0Ay5nBb6z/UOCwtHFY9g8ClH9uOGm+RYEVPJ+OyTABNMQNdPR3UyFB
bmVpaY4AqRUuDz6wUcFjjcNqdYEAW2dJTaf2UsHt2vfIX8sEeOvVoa/BQwX9
gS/cmX8JoN1qZiyLp4LFPoOLFjuJkGXnHZtDpMLZ/P9gZBcRWP4kd0iIUsEk
92KDBRsRmsQH/iMcpMJMfNoDIicRpCq3E5IkqWBnVVzryE2EKCPRbj4ZKmxe
s/N9so8IZ73tL3EcocLS6ozvFD8RXnKEJ0UpUIHtOn/5qiARuJ4+62VRpsKj
v8EOS0JE6GydstxWo4LpE1fB18JEuChx22ZeiwpvS9Mv0g4S4VVlfKaLDhX2
b5t0HJIkgoBx6cikLhXaTj3OfCZFhF7vtWtDZ6lQ3HdP3UuWCBqcgs+unKOC
9+uBP01yREh9qj7ZY0KFraY0RjZ5Ilxt87/RaUaFQ8IpfZZHifDWPj3P6DIV
zp1Aua4KRBD7+3am2ZIKvdq7itwUiRBKHpY7c5UKQXXt87ZKRBiV2HGr3oYK
BQ5R104rE+F01YFCZE8Fxv1KewRUiJBtfGah2oEKz6cHhnox3jXmqHDMiQof
9V6MxKgSwdEnyqPUmQovRjo5jh4jwkfO/NIjrlT405Rg3YCxdNbnlXw3KjS5
6XWfUSNCtPpvFSkPKiQ2XLpZjfFsG5dXlicVjsscFxdWJ4LRNYVKUS+sHo8C
VtwxLvz73980HyqoB9UMlWPMHeupgfOnAi/X07EpjN0PUP0ogVTYxb6yxaFB
hC9VFbU8IVS4Ox0kI46x0rneLVIYFn9S2ukQxoljG4j9ARUqGCfLhDBe9SEE
P4ikQjzLG04GjM240DvmaCq4PGm604WtX5FlzRxEosJfJ/kRGsY4jRDtzVgq
lPyQNz+LsW/7k/tej6hA8hD4uoDl8/Tb97OTiVS4V8dLi8C4dWDv/ks0KlTd
qd7kxHh97NRAYzIVWknZjBFYfcRm72WrplEhri0oax6rp+FyvuuzdCp8qN05
oYex58aQCn8mtn4B4/tHWP2bWA0bV7Op0K00ev4Ppt8iVzDZIRfLr+XVFi/G
QgLlZt15VHD379MSxfR2PSgyWVZIBfHcF4/Ysf6gyV0oPFBCBeGJ1tRfWP/U
KUV5JZZh/fpNWqPiMBF4tZZ3e1ZRIVv4mPIhrP9O6Et1jNZQIW95nNwoTYTr
562STN9QISCsxf8S1q9VV5uklBqoMDw4y22I9feow7+FJx+owNFa/OqlBBH2
uipU7ftIBaPm6t+M4kSw9kvVX/pMhRZfh/0+2PmICu3gsWvHzmuv4M50AhFK
olh+dHZS4X22Ungpdp5Yktyci79RYcowFIqw85dfph19ewjrx1tR6QscROiu
8TYdGqFCOf9OmZQ9RNiuf4k/P46d3wwPQ2XsvJt0Crw4Mo2xEphqYP6wPjfz
+fcyFViYtmNJmH+IrYpSrq5RQVlh51jNGgEM/l20avuD+QVtsfsH5jd09rq5
l1tUkKB8TprG/ElbMpHTdTcNfAo8Gv7vX67yzd/62WjQTTt4hGWQAFSV7fSz
e2mw6XFA5znmd1PaTkfkeGjwmSXGqwHzx1gbzfMzQjQ4k5Isf/IDAfqTx+Jv
yNPAgeIyfiWbAKeI0Uc4FWjAI+7I9fYxAbIfK7SWKNEgTrPdkiuNAG45gaz/
1Ggge93IxfcRAXaUCwaRtWnw/IP5N99AAsh0nL1Zak4DiX/dVVKmWDzTZTZz
SxrQYr/sdTPC/Phbcs4/Kxr0UeHTU13sPhmYGNGxp8GRHMLjnuMEMJkJvtzj
SgMK7aTubQkCeO8qP7MVSoOZ7aqPV+bxMBBlOZYZToMLOwvjY37h4RQHc+iZ
SBrkzGtJ5WP32R6+c69jSVj8Xdo/yrD7L0NsSkk8iQalbkz4zVd4aNQkium+
pIG3ZdiLy7544LsTvhn3nQZ5/jv4kleEYLc9tw/rDxqwBR7wMpgVgs3/UteC
+mnQe8Lw09yoEIwqFi/eGqZB5aC7I3uXEJQu9U+enaGB4XqmeVqREJh4KH9l
ZUiCGFP6M5kbQkB2H30RfCgJrpdITR3twEGI7S2ZP1JJwNS0kK3QiIO7Jn9z
3GSTIGTwof/BWhxYKXA9vXo0CV6PLT+eyMHB4UWNZE2NJLjWR/vdHoiDT7cf
hf8xSoJiOf39ejI4YL196urtu0lQQwl8T/QWhGP9J4oJ3kmAKdiV4SIIjnoa
O5t9k8Bbud+Zz1oQPogq5YkFJ8Gn1E93u3UEIaTzwNqXh0lQ1EKtqdwnCJuK
rGSVx0mACiJt9uUJwNxq2+uNliSwE2fdH9XOD51+V4jhoslAuMkY7feXD8r+
mmb6fUyGPUUGmcqMPPBf6nVhGYcUMKWyfWE5ugcaDXvWObhSobjJznXPLDMI
BIk7RvKkwq5DIhO32pjBseTmN2a+VIjMmXs9WMQMbDim8nXBVPDy3+YYu8sM
hhPSHsPiqXBdfm99JCMzdAb7zZappsLMmYvvzQSZYKBceNjyKjb/4Nnxkf8Y
YFXEoeX5y1QQ1iwrKl79gzg/1NcJFKXCnzi+8LiGP0jSWbQivCQVzLIXvSjx
f9Dlsr6nthXYes+jgvbJ/0Fv9P4LwL1LhW7fxHuDTtj7uDscjfqaCu1Wyga/
xlcRrgFHddpMBZbbr7PYGJaRopNXzLetVFBQseBn/bKEDDm6Q08zpkHMc8oN
xewlFHApzk2UJQ0o5lZWe84uoZGZXfo9nGlw0p26uyt1EeXzrWzqiqcB00FH
pgHtBYSut9lK6qeB+5OdF77fmkUJEfTDLYZpYNr8m/UdbhZN5t78e9M4DQ6n
jJoRP8yg2Bn2+BLTNGguLBA8QpxBw7d1605cTQPLl44P6r5MoXC/OuELd9LA
W89ZY9R0ErXGlfQF09PAoWHXb62iESRWEpIj8TgN8oXqxnDOI+he1/k7jU/S
4G//0bGbB0aQCP88+97cNIgrD/wbkTKM3FNlNWglaZBnNaKeHDOE9j/LSnrZ
lAY/Ci5tV/AMIqsa6sUfi2lwzn02NKfuGzqlb8B0fiUNFr91RDlZfkMHvm+9
+LCWBrZsLz/tXe9GM0vXdhZvpoEUOYOBUaEbecsolUaw0MHPuX2MVtiFEpLb
uVVwdJAdefvj7fcO5CUZVpuHp0OQ2pJMR3AHsihXdRIVpoMcjqrQJNOBxDrp
b/dIYPNZcULOIe2okPXmrRE5OkTFL2jzeLaiFi/Wz7En6fAhRd4jLv8jeslS
68WiTQf8koJLgdBHFJ/gJuGnQ4eNk5rx6dFN6FLhN9/rBnToZeLSW/NoROMT
WdInLtDB57WTWNSl96jZ07y7xAyLLxr3H+puQC+Y94ZIXaaDEGnvyaYLDeiO
8J0e3qtYPky/f1+4XI+YzE5FTDvSgUUhNsDeuw6Nj64o2jjTwWmFElK9sw59
dM8d7L5Jh5Z/j/QmHr1FsSQu1XfudEhWPbPm4/wGET4MjNH86ED7/nDxE7EG
MZjGx3EE0kH7ard5i2k1Gh06rRkWTAcRZd0zd0hV6Pm//IRb4XSgD42Mvd9T
iY4p+2rpxNJBIC/1qaNyOer2PSW98xEdMkvuF43cKUOe71i5GxLp8GApW2W+
ohQVG9MGTqbQYVdEs2KtUQk6R7n6noFOB5L7KRv/jGL0u+9g/psMOrgdn7jd
ulqEZG+UeWtm02HtgqydWFEhai70s97MoYNVYGyjBF8hclrTOlOdhz0v5iDn
uvESZYd18qoV0QHYjrnzVuYjkfTfBUo12PyWLcm6xzno9Vg5Zek1HZYVf24X
Fj9DV2QD/Ivr6NBQTwiq+pSNkiv3GBxppMMpnoXg/fgsdIyh6+jvj3QYP+c2
6XD+KfqmkyLw8hMd83Wld5/ITxBvl9S4TCcdDKXD+LsOZaJi3MKnqS46xAXU
CXoEP0bnbSpKcr/R4a18barYaAaafxaY7NhLh4mrr3SGjDMQaU4n+FA/HRx3
v7O3iExHcsocjuODdAintfbvuU9Hn3y/GmUN0+HYka3tL/Fp6Ma7VGX7MTpk
Mw1VvyhORays9njxSSy/Ke1pymgKyjGWYR6eosN8veH5aMkUpENZ/JUxS4ea
kQfJUQHJaKyvsv3qPB1w5axXSONJKEw8+BVxiQ7SvsECCdZJSOyGLr1/hQ4M
UiYqtBkaqivkvJ+6Tgeea89ZqVE0ZL3W7WyxQYfSvNS2aHUa2tKkm+C2sP6L
VC3w3KSi1LBraj0M6VD+N63ybDsVabTIitCY08F+RniKq5yKermXWcxY0mGg
0+Rg9Qsq8rpUPcvHmg6916RP6L6iov3pIV1d7OmQ7Mk9U9JJRWVjetWPONJB
ZZDp659tKjKV5c404U6HquTMCD5EQ4vu3yO4edPh58TFYKZYGoqtTL/Vvj8d
iAk2EjWLNCTPcP0iWTAdSJZ/6jSvJ6FWncOaRvh0oDvaJYbMJiGXmBXxvcLp
8HRoz/v795MRW1cN2yfRdBDJfGp7Sj4F5eLCFqIk0gH3T8m5ZCoF6doYfNc7
lA5/UzUbv7xKRePPeN7slk6H8cDP+nRKGgqb68lqlE2Hip1pZXsf0JG48uPo
cPl0aOCXLMFj+lq/k7+8QzkdFr5PfGMcykBbu9egXjUdrkt2nHP0e4zSjF8f
ClHHnv8wef+RSCY6TrnPcVIzHSzEhVKCPmei3j7DlW2UDnqf7j+XDX2C/gec
TjkT
           "]]}, "Charting`Private`Tag$25811#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwt1nk4Vd/XAHAUmSLzdM81JplDZKi9TEWGoiJCpYgSIuG67kARrqskJZSI
SgqZZ6EkU4bMZPiWCrcylgy/+z7Pe/7Zz+efvc9ae611jqy7n70HGwsLC7Cy
sPzfOjO/Zn3Qkx0pJ1efW2+A/QHZodpmj6eQgMWItsPetQMhPHOeEo8XUPCD
VONPOjikZ4YV37qyjk6viGbrVmmgsNoclq2Pt8DWHYx/ZB0jNDR04CmK4YTC
LqHAWc6DyGClzybsynZQp4s4tVUeQe0xeoRhVQH4cVmwYebeCbR+L9Lmb4YQ
8GJ8imw6Lkg1p1NGTEQUojvlproGziKXYqlFnRhxcL2tvtuD0xPRGi40269L
wuTzGdeyZxdR9ceiB/5XMLg4yJPaVOGHZsc2L9O/SIOxVYpNU3oAoi9ny/Sp
ykKB0T+XzeQgVLt1fmEhQx52040Cr2kRUR/P/VG2YQWgpEl8y+slI4bggWYB
EUWgGcg+ud9PRXjZ2AcaMUrwfN+MTRxHFNJV0rx+oHE3YGz3YZ/FTWSr0XfZ
Zl0ZTtoMSbLnxKLw/XLGl66oQczTgYDlkgSUZPZemfBCHTYTW0/w6NxGeVa+
wjFfNCCj4o/MrtRExFAdDexR3QMXR7TXiHfuIrzh7kO/M7SB94NQRbhqGso9
sFb1Z78OJOiM3m5eSke6Jp2aLMM60Hd57YRg+yNkaxkkyS+iC8aNaerd3Y8R
yfHNnGrMPvjqQVs338xG3KeS3HUU9aHxWVhsv9RTlOx2od+wUR+22QoXuKNn
6JXH9jeH1w1gxuzQ17OpuWg00CnJ68p+yKVlPZjOyUdewapc/nwHwGQSG0wK
L0CLhM3w4BcHoH7S44a6SiHijci+EPUFgYGa85WWW68R/n0I1q1qDLt6ZDpp
N0qQbV/Tr58ZprDfM6OsQrgakT+7OvEtm0ISRs7W5apBBd+W36hamcFCcyKl
irUWCfxTuuO9ZAbG03jc4EYd6pWO3ztleRD20LlnsoQbkLP3CULfvAU8pb2v
ZHv0DsUFMCYXD1nCD7sjSib6zag6LNpKKN0SxjrkR4mfmhFGr8AdPXQYyr9p
5U4ItaDx11hdS6oV3AtIQ47PWtGFtS9basxsISW7MDn/3kd0n53sM5xiC1su
RtVELH5E7/nEP/1l2EKUV7i6rX0XUpY9nKObcgSU2C8Ete3oRityjgoD145C
i6/3dpeUHlR5qOqdXasdpH6q7/Ub6ENwO5LH/OpxiBvxNArlGUPNY6IH2NKO
Q/JOc4YLaQzZqub61zUeh7mBYq3t82PItfnjJ32hEzAbVT7YNfwZEdaxDPXX
J2BBi0vOf2QcFXuX64j/coBLvnrSzm2TSMlkznXmkhOYXhjhFF7+ivITKLee
3XECwyoc4z/DaaQ7KtToUeUEEXPSW0UippF5iIHSOLcz5BZpNN/m/4bcX0XP
9z53Bme97tJl9e8oTVIuunb6FNz+9yF8L3kGCSw4FNw+5wbDRzx39e/5hfCu
ssejY91A8qWdQo7TL6TaPLNCLHSDB2Ut7x9SfyGLVAry2nSDF/l84bzdvxDJ
NLfjQOpp+PP8T+Wnq7/RcgtpOcj7DMyRSYdZGubROcluYfnHZ2EALDOKQpfQ
gaoQu/Ad56HTctiE3eEfygisfTly0htU3HuUA7u3wpjlaPe/g75gbINrviXL
Cx5WhDn3zivgfT6vbFNKEIwrV7Z2+l6Fv30Se29PisA+92md+yFX4X1pTyLj
pwhocvefPxtxFXQH6+3N10UA71zatHD3KrxZ+vNmTEwUVv9evS5ecxXSU4NG
6qxFoVh/fos7TxBcT7Dk0igRBcWKWbalp0Ew59Xd5E4RA+zsiFZtYRAUkS0l
umliIMzV5h5dFQRyCsOy+iliwOb0okGiMwguSDtKMQrF4PMf74gDy0Fw5Xy6
+fykGNzfN8160+wanCFQ4aSpOPCUT7BITVwDP3+tFpN1cfh19F5U2cw1uLH9
e14klwT0frfmPb58DYLrilfKRSQgXapcLJ4nGDgzm2+wqEuABpmuvrk3GBQ+
XhpldZOAYwcNXaZig8EybyKwvkoCUnuTyl7ohICzUw+j+bIkUC4f3m+BQiDr
4bp1aIgknOdgafzPMgQMrgkdwiIlQW3fpQ7sdAjQsuMHje5LQl2q8ZeEmBB4
3CbIPvhGEqbcGYJXx0KgN/KVKEFQClR+H/I1uhkK+MDnKdueS4G1UUKgQmIo
8KqeIrgUSoFPdF8Ib1oo+OqYOj6pkII8zCNyJD8UFlu0Jng/SIHq4Yj7xP5Q
6J/i0ocfUqCeVd1QrUiAUd0FEyUlHNgytrx/okkAw4uM6mcaOPDVt2qnGRDA
xCTyqZQeDvI7B/tdbAmwQyj+5YA5DjTXlmfXggjw2XYq5ZU7DrRO7BHb/5YA
+i4Z3I0pOLDPCMHt7CTAZOuhLs8MHATM1MluHySADSk1bi0HB0VUW9XRWQJc
8pSuXS/Cgc6rS8bhwmFwqHHczqEdB7rbci7VnAsDoZFMWed1HDjYz/lnXw6D
nKioAYktGFxL17kWHxwGylujRVo5MSjTbqS4xoWBdmoWJ5swBvvOjN9dfx0G
hKd7FN/sxsCgQrJ+PxsR1Ot7uMn2GBBb8ycWeIhwFp+MGTliUDtqtiVXhAgy
5muzP05hYMzmd1B0NxHkjrx5iXlgYGHV2MY4QoSGnin1/msYxLqeZDxxIsKV
G/wPZcMwaPOb4z91jghoLDrLlYzB0SSxY83XiOC6y/F0bjQGjqOXBh+lE0Hl
7CPp5HsY3P/J8u/EUyKIlC689UnFYIg1GcdbSIRzeIlxnUcYuCnWnw5pIgJD
7s3plBwMPP2Evx6dIULr7ZPSRcUYXGWtmWfVD4erfJ3eih0YlArZC5ebhIOP
n3ycYBcGf3ZO7/W1Dge9ZwLTP3uY8R4WCB06HQ5iX++ZkAYxiLzjsfk6Khyq
gzt0v09h0JS9KuN9KxxGVdmH3b5iwFGeYCL9IBzgmFrW22/MeEcqbsS9DIc/
HWp3PecwSNzJx3u+l3leT1D10hIGvXpZapJj4WBiZGu0uIKB6OF9Rz5Oh4NM
6ZX2qb8YpPi6Jxr9C4e2vBCp5HVmvJSVovmtJFiZC+w9uYkB7g7t0zM+Eqy1
f0/mZcVDRlmpuIgcCbTrFfcc2oqHyRYrg1YVEiz+jmLvYMeDwsj4KepeEuA4
kkbMt+HhGQvPozkLEvP+Umic3Hj4IZhRn2VPAss9ee7HePCgunPvpJMLCTSi
Hu9N4MVDvuXpne/8SLDpL9U+yIeHMevKtCMEEsSf/G9igx8PfEdFhAevk0At
p8BMUAAP+4/5x7knkOC8n+aikCAefBxa2WZTSHDhmPLPLUJ4SHVSJAQ9IUEt
MUxnkukPLtTfG69IsJop1vhKGA9/T4943awggTQv1wNvETwondMbF2giwXy8
f7mgKB4cPRMdUztIsDvhBpbLdJT3XIfCIAkCOZPfa4jhodTH4uCrKRIcv8FR
kcX0F7+sGj0GCQYU7Bns4ngQDtzQefOHBGYPuL0cmDa75pR3eAsZvNQGdt5l
OjC0WL53OxlYqkJ3NTCdSeRPdRUnQ2txk88o013ki4LTcmR4IJu99JVplsi3
Mf5qZJBLxxrGmNaIkmFd1SNDueOh7iam3WLCQiJNyDAiYq+YwnQ8re8nrw0Z
CjWu155iujphz4VkRzJo3zJI5WV6NpE2Ju1OhgvF36pfMN9fKnn6xHMfMtjl
iivoM304xaRdK5gMH/gvdRUz4yekpZtVU8mgI3DvLZ7p54/+VJnTyMDndZE1
mJm/gcxj2p3JZLBwarlRw8zvtpxXuScfkyGt6NWxeWb+dZ9zyU2+IEN6u4qP
CNNJ+XU7lurJ8GdvFlWReZ+NryVvklrJ0PlWkyq8Aw/zJUGb2/rIcOMO8eMv
Zj3YVaswJGfIcKTX5/xVZr1Q6qI8niyRQfniyTwpZj2dnPBniLJQgBR+63Ah
Fx6i/2v1yOCmwFHrS7efcuAB7xkq+4WfAsN5nAc4mfVaOq04uluEAlPt0xaO
W/Dw9Qf1eJE0BT7OOUTUM+vf7Lee6TsdCrzIsWmuY/bPSMCXDW4DCvw2LHx2
h9lfgYuJzL98CvAFBKydWMAgc2Vuz6AlBT5hjRw5DAxYNrJkZt0owBLlux74
H3O+kO1GNM9TwNJ+sblqAgMN1s17Qd4U0NGMxM+PMefLVmf+zUAKiKnokpSZ
86CGe8eGQAwFvtaIB3xowyDAIyp0LZ4CQ9XsIXUtGCjVry1+TaSAu/knz+x3
zP4P+j5TlUaBeX6B7Wb1GHiNNwx6FFAgwdpmou01BsKlQSUV/RSwjvXl2nEX
gw87ZjWfjFDgiJOru8htDMiX3PPoExRgjwme4onH4IfMkaxzMxSIbTT0b7uO
QX2c0u3tmxQIKJ3dmxaIgc/ZYZ+zilRQ/LNSQrDFQK7a7puVChVuDcV+TLLE
oF/0/TldTSpM3HznnmGGgUlbsTOPARUMrcy20gwwENejW5TYUMH2MW6wZCcG
jbzGClxBVKgkRc+c/IsDyfKc4YJGKhj1WXzhTMbBQR4WNvYWKkgJc3S105nf
LzcnJacOKkQFj6dGROPgw1beINZBKqwvli1WheAgzO4Knz2DCv4BU3W+zjgY
+WFovCAeAVr/Bs+PSuLgIdaVs9c3Ak58J6oo3ZKCD/7K7TGBEVD5yaB6LUoK
lhsjF0ZDIkA8/jq5IVwKbC/qQlRkBLBl8rfLXpKCzdLUwb77EaDeqt+jaS4F
Z4568oY0RoBIiA1KXZYEuch/VyrFI6GsqKN41VYSPleE5SxhkSD9vp/P2EwS
0n79G9KUj4Resf8KCPqSIOq2ZvpULRKcJgpY38tLArf+ukiSSST03B+zbFuR
gN+MjYrLPpFwefgURKdLQL0zG5tsfSTUqJZ92TUuDm5aXInRF64DXkGpw9xc
DAR22zxpenQDxmVY9nHMCoHf/iN+PvNR8KAnSWtyiR/MUqJVr6vfhFXazM2q
CE5oEiRlctyIgfKy7fuKxlnA8COx8lBsDCirHw91aGKB1/Fh3TcTYuB71Owc
5zMWeMQZysbzIAZCLU5+S/VjAcJGoDt/fgzssTV6s7qxifb88JYTH4wBYx4k
c8tsAz18cyJzt1osvJ2aPhb3fRWJkI9XXtSKBerzvN38JauIZnSs+4VeLNxy
qo4tp6yi0LKjbOomsVC/NNVMFF9Fx19auWs5xkJt10XhLsu/iDvFWM6QGgt3
7iYk9BetoGB/tUzrT8z93OkazTmLiHfbUqj2UCwcbb88QScsooz0ajvJz7HA
aavUT7RdRB8+WLF++xYLzwt3qrQtLyDczotnItdi4c/vojIjywXUMJiDr5SP
A9/jAn+jln4jXlOZ1F0BcRAe0fMyZpCBMganA/iC48BpU+mCURwD7fXPP7wU
FgemL9qnzPYzkFv6gdWGG3HQoFumfzJzDhWuuDi5pcSBtYNaS4L/LHLISxG7
Wx8Hr2B5gYj9QI9FhJLY+Gkg3MMdJlj1BeU9qRE9JkwDGIyqcA74gsq1vVKy
JGjAG8mtJqD8BXXY1Tw0U6CBOo17pOXBf2gt/sLzKH0asN+3dwugTiEHjupa
7vM0OPapKnHs3ARyv+tpfMqbBp35DisqchPosoJA0wtfGkh++LgxMz6Orpt4
tliH0kCiNZr17elxVEja0Uun08AnxUWo6e0Y4l05/12wggYr27wusWwMIfEo
fp9ztTRYnjTUV40ZQvIilYyiRhok/nTeZy4yhAy0+RePd9Cg6LfoE9AcRBf8
KjaSp2hAzdj10/tKP2qY3i4sxRcPH8udJL7L9KLggdID8ufiIXW0zGbVtw1l
gDJVwiseGIutYrntrejDs/RG/svxkBmzsbJdvRXhQq9brF2LB2XShvbiQguq
l7C3/xQbDxamhv2WSc2I+9ScR/TreChxKWqk72pE2o1nnoWXxUPM/N2YuscN
yEWl90dgdTyYNlqn5WENKP9fpd+Zd/GQXoin1ki+QcfTbobqD8XDrd8ljfHH
atHDUfn4GVY6hLuNZebrlaFm83udExx0WJb/6rjlfCn69ZJbcICHDqvbiraP
3ilBpqTfyU0idCjh6r64c6MIfcPXZaTvpoOzdtgHbL0ACURrTd1Rp8NBDTdC
iXkBMviZvTNWmw56A5OBhfL5iFZHy722nw577k3+uOmdh/accS4+YkeHJymc
+OuHnyLn9+3L5g50eOMvyJEgnIOuaxrrG52iw4+bLFmVX56gPhalWiUPOjR2
UO1C0jMR4fFSM2soHWxnxbaeeJuGsri8uf+E08HyqD+hoPUBarsyYs2IoEP/
Z5EA1/H7SNqksWuIRoebLXkcRTp3UdPkreGiDDqMKr5dWhGMRyR1FdXb2XSQ
Ntj2UF84Fu0jvCX65tLhrlWnrOSeaJQnsIrtLqaD6y8j84YaKvJ0TfLlqKBD
wKfH49gpEpJ5rl43VUMHw2fRUlwBoSgJzp152EwHt/qAoGlzf2RLWy8Ia6OD
aXZe6Dt2L8Q5cI/VqYsOIgeLv3KOnkYN8lr2un10KG7bqitLO4qIfm2ZQsN0
yBE/S97ZLIOG8H5fe5hm+f/nf+yTD5I=
           "]], 
          Line[CompressedData["
1:eJw9mHk0VW3YxpW5MtRLDs4+5qLSK1MZ6rlDKkKziMgUJWTIkCREqdc55Jx9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           "]]}, "Charting`Private`Tag$25811#2"]}}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 0.618, 
      Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
      BaseStyle -> {
        GrayLevel[0], FontFamily -> "Times New Roman", Bold, FontSize -> 16}, 
      DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
         HoldForm[
          Subsuperscript[
           Style["Q", Italic], 
           Subscript[$CellContext`\[Theta], 13], 
           Subscript[$CellContext`\[Nu], $CellContext`\[Mu]]]], None}, {
         HoldForm[
          Row[{
            Style["L", Italic], "/", 
            Style["E", Italic], " [km/GeV]"}]], None}}, FrameStyle -> 
      GrayLevel[0], 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 450, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0., 2000.}, {0., 8.}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[FontFamily -> "Times New Roman", FontSize -> 16, 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]], 
        Directive[FontFamily -> "Times New Roman", FontSize -> 16, 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]]}, {"Full", "Approx."}, LegendMarkers -> 
       None, LabelStyle -> {FontFamily -> "Times New Roman", FontSize -> 14}, 
       LegendLayout -> "Column"]], {0.5, 0.8}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.998763199170392*^9, 3.9988215838643904`*^9, 
  3.9988228833709555`*^9, 3.9988232735643735`*^9, 3.998826954766139*^9, 
  3.9997444534240675`*^9, 3.9998044881321793`*^9, 4.000590666620346*^9, 
  4.000603412457012*^9, 4.0006035614995575`*^9, 4.0006037859065285`*^9, 
  4.000604212549713*^9},
 CellLabel->
  "Out[863]=",ExpressionUUID->"771c4fb0-bf21-40dc-8542-7ca1debfc2b3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Theta]12", "Section",ExpressionUUID->"8d209e83-e40f-4162-81f5-4a125b539c07"],

Cell[CellGroupData[{

Cell["\<\
Plot[{Qfull[2, iT12, iT12] /. subsNumu[aa], Qtheta12NumuLimit /. subsNumu[aa]},
  {aa, 0, 40000}, Frame -> True,
  PlotStyle -> {{Black}, {Red, Dashed}},
  FrameLabel -> {xlNumu, Qlab[th12, numuF]},
  PlotLegends -> legend[{\"Full\", \"Approx.\"}, {0.85, 0.8}, 14],
  FrameStyle -> Black, BaseStyle -> baseStyle,
  PlotRange -> {{0, 40000}, {0, 8.6}},
  AspectRatio -> 0.618, ImageSize -> 450]\
\>", "Input",
 CellChangeTimes->{{3.998822898370006*^9, 3.998822916847381*^9}},
 CellLabel->
  "In[864]:=",ExpressionUUID->"43dcb517-7970-444b-ab48-11fcb889297d"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwV13k8VF8bAHBkK0v2kJhBKlGRZCnnsYSkKELZ1xRF2SuVJVtkyU/RJmSX
JaVQ1uxmhmQ3c8eo7ESy13vfv+bz/Zw7957n3Oc8z7lEJ69zrixMTEz/mJmY
/v+bffAY1ldjhFTvzSukuMocJ/NawX/Re+G0v+lrHTNMy/JMbq19tBpsC+Ta
OmvGhDKNkrzX3HRA+PTWOCd7AbTzGoXpRLQhGHf6iJSeJ6CkRN7E+IIzULjs
88sich+6fzGbb8btHLyekH1610kZaXt+sRIIPA9tQmpnwzjU0WbwWPrRaCtw
IF1MvnEB0If4LRM2adZQlcI+d7lMD/m+klYKLbCDZ6vMB2oenkRPBtKrzagO
cG2waCR69gzydypx+OHmBKV6Lyjz7ueQ+VQNa9CcM1A0dMS8np1Hyr7kXK5A
V3ivPlHSzn8Bzd6fnT8U7Q7vs6q69zg6oA7ev8kN/Feg4wjz/eY7Tij/MY+6
RZoHlNeZu1375IJc8xRCbhVcg8VMm9WJ55cRUeyFAIe4N+SqrA60IU+UMPLa
xZTqDfaN1gbtLF7omts7TobbDcgvoBUT/W+gEflPFxX2+0DpyNNS562+yHiu
sdBvzgc8O3d3axf5IfnAHlPOQD8obmxgUOWC0I/oxSeK0YGgLJD8b9X7Hjp/
Zn3S/3QQHI/qPn00OAQ1Cmw5Xst/E9xStiJyYijKeCpAP5d2C2p33Lwi3BOO
bIuU9gUW3AFVRlXjnk/RqOO6+q06r7vAV7nMfIn7Adr1NN2NTfwenP3LXcPj
Eoti7XM/nKHeg29e/ppPFOLRlfEKG7pbKKSXnQq/lJiEMtqq2NhbQ4E6asRa
ffERGiiseSO/PwwCt3d8NdqbjAyvNzP5zoVBdoB8mTjlPyS31pvFHngfBJ4R
q9LOpaJRrj/T+6OjwEJxZnIqMR3ZW76bS1yMgkbNnRscsq/QcIbvwrJtNEwq
ubHlfniFetUXlxuUY4DPHBT9JzJQ26V5FpvhB2C1rVX04uXXqKxhUjT2YDzM
/pd4rGo0Hx3cnr9zITUe6snX71o9L0AWRSrbFVgSwCbyS3joxUL0dWWRP8kz
AWQ7//LeHS5CnfE3dthpJ8LAArU/+W4JqvvkJf1nMglaZpiZ6LS36J4zWWYf
4RH88akQrzhbjrS2Htxtc/4RmHGZcvc3lqMq89k99TWPgOwRlrT+5h16N+Wp
+DA5GRo3I/5RkipQntgVNTmtFJCuEVpdfFKFEv1czlgkpsJnkTNfI0zr0c2U
Z50sDamwFlJ3TDW1HrlU9BgX/04Ft+716qDReqS6qneK0yoNH3/h88m/AQ3e
3m1YKfkUPh/f1qOR3Yikw39oSxY+g5kNVy45YjMqT3I/8qPpJWDLKo/uRXag
52/Ty5NWXoI/m9TS+GgH0r0ynSolnA6eF/Swca1OpPBAVqxDPx34R19WFa90
or8dyTt256dDUxqfs40PGWWa+gn1eb+CAMHyLVk6XWjaUpVX828G5Oe97uF6
2INUBpOTk0UyIf0heVijsQcF2yyKzx7IhDHyIZXytR7E61iy55V9Jii426zf
d/+GDl2R1+aoy4SIZQ7BHINe5Htb0vdrWBbU2L/wHBfsR5vp7IMeW7NhVnp4
f+HYENKXcXX4QsyGssJH99Rkh9HD1w0/JDWygSJQYMnnMowI+fcWu65kg9MJ
vjcZY8NI5+0at1pHNqTYuFPPTYygiC+ziDU+B57GPuXyZcIQ72Tv62dCeaBs
3Zv+QGUU5epnhbIfzIOVR7z6+21GkU7mdXvvk3lgdlppYDlsFPnbcIvp3cGv
F9Du3dEziqgk7dipn3lg0hET6uPPQEVvC29oVOWDrM8W8WcNY8g4OBT1OxbC
AMPqTd3dnyia78CAYHExtKmTGPF3Z9CH/J++lc3FILjRKslXPIPG9V7xOWLF
0KTpnFZBnUGZx7bJ9nGWQFk51ei21ixivh5sLatRAk6bN0yH/82izwPObZ+f
lYAV98bZNb15pFZwKHfRsRSe0ZK6KkZ+IYUzbc6202WQLD+2xeDkEkLU/lxN
3fdQE39hZaB8E3XnHmkKjfkIIXuSxXKeboHtcuJ1jqnVwBWcEjYdzgmBMwPR
pyZr4JmnVsBRLV748pbviVtIHdQv6TgyxvmB96F13xBbA1CmT0VXFQrBVZ7k
YIuCRthRbiCp+XwHEN0SBJ6rNAGnQhYpW0Ucppxv8k5Qm0HkeY1HzGcJsMoV
5/P53gzbuFO5yc0S0Dhdyb851QzzDRff8XRJwDO/dSH+1Wbw7rRkD2JIgHHk
7Z3qgi1gwAKb7Jy74E3+nb3RBi3w7UwRy7rJLvD+Faqzr6QFcoNPnhYf2gXD
R2T03r5vgcq3vNeTGbvA8GbDieOfWkDqazudY3oXELawnjzb1gJujL5Hgxu7
oEvovknQWAsEGLa9OCApCcpqkTatoq1goNwUGmsvCUt3HvhfDmmF5EUB5rVh
SWjq/pETGtkKKVwtl/jGJOGJnM7A07hW4FTcdokwJQkapBVNUmor7DeYkVRc
lYR7u9yYD5e1Qsdj1i2rQlLAXQ2xG6OtIKLkL2V5SgpkV5dexeu1wQHvHzH8
b6Xgj/HZr7lGbWBov3LJ7KMUNKcXstabtoHI0yynhzVScMXQ+dJvmzbwVwnM
mGuXgpLHFIULfm2go543bjcmBcdUCyqks9ugOWK89s9WApj7OHS+42gH48Ki
ogFVAlQGWwqZ8bZDRcEJ2QZ1AhCizljPC7UDSe+GSe4xAkw9OzYhL90O08ea
q1x1CBDaJMqWfqwdYutr3xeeJkCpWNexmOvtEK5k8OiyMwFEZFvC9gS2g7XK
lDePGwFuH6hpa7zTDirLUd8L3QlgqFtk9e9BOxzPrIylXiUA5hnt65vdDmSN
yQzuQALw1moX2g21w9D5tsCkBwTwbVNbXKfj/4/oXp+NI8Bgz0GN1PF2SKi+
sa6fQIDsiV0tX5faYdLI4spEMgGOC64xDPk6wDDRaXj5OQE83cp2Hj7RAWm8
tm3qxQRo5ZZ5wFHcAcD0XN+QRIBkuW/MKu86IEtL2WSRTAAHiAx0qOqAwkwh
vbQuAl7np1w/NndAH112bqiHANJDb8ED64DPqo1KB4bw+PL0/pD4O8Hz6clC
np8EMGj447m+oxN2OM0JBIwTQGAkl7FHErdOrtXwBAFy+Xi67sl3ggXZ6U7a
NAG+BXwrUNbtBBbOf5LffxHggL6bY4pvJxxv7dv1dp0Aq/ai/fU3O0Hjy06Z
wQ0CNAa1nZm71wl8LlMbG5sEuFh04JhhXCfELEzuV2UiQqTQssja606oOq3s
7s9KhHMH8uLkCjuhCUWy3GYjgqShNatZWSfktO67GsxOhPJbNb8KPneCdIln
qQ8nEbDRyA7bvk7oGRGZUOQmQsGGum7MCD5+Y2GFn4cI/iLTH98zOqFBJu7b
L9w8RqY52+c74eWY52LWdiJolIqG1nGSINfIo6JfgAhs7W0rM7wkeLhYJ/1U
kAiUsdte4sIkvJ6sWl4QIoKbKN3Gh0gCRz6KZKswER7dzTu6W4MEK/d3iviL
EmHBZLnhG5DAxDyGTVYMj4dwwjTCgAScQdFMnbj56zD3n+YkUB0WF+XbSQTv
xANLj61JwF60RyUfN8XxdoihEwmkVj9eRBJEiGcRTcvzIsFr4YdNF3cRYbbb
Ve6iPwmElt256LjPZL4t2xZMAqrf+gUnSTw+PZN2jxgSfLXJFLSQIoKn0HNL
iUQS+Jz3vtOCu2NsktHxmARq3C4LRwhEeHA/YkPxNQl+1lstMROJMHm+J4pa
QALNroPhDriN5KSF48tIYFw5sLMSd/4fr1foI35/rlPVvNJE2Nr8SXG+hgR5
0rdd7XC7P+aqTG/C10v+8o483C2XLuif7SSBuqRA9yzuSM4lu7JBPP6qfEcP
GSL86NeZcqKT4LZjkWoGbv28hADBcRJ8nE4U6sGdHUTd0jhLgkpbj3UmWfz9
GCkk+C6R4E6o6dRe3C7iNyV2b5Bgfsl67BTuxsnm3G8sZLgvVfjjMm7ZKuEj
EVvJ8FPZeSEUd9gD5zpVPjIkHczheIx71Lr09E8RMtzBXsll49ZR+DfweBcZ
ng7dMynBnbFh7GYoS4awEL/Qd7iZO9MWVuTJsLJRXvN/Ozwfv5OnRAYvnUCO
Uty1V1W5LqqRIXX7xoUc3ASt8MfbEBmmJu9VPMF9l7dbpuoEGbhkThHu46ZS
pUo8jMlgRcpI9sStVXz1mIQZGSzavgqZ4H5xt6ql4wIZpKoUXyng3jTZej7Y
gQykbawabLhtCJZ0xUtkmBkvovXj61U9n3WVepUMLScjknJwS9QtrD70JcPQ
96lz13HfSoQIdAu/n7o2URX3oONDgfkQMriHTm8u4e9HQ3n4RXoUGYrrLSdK
cKexyO8/G08Gl+p5hhvu1e6ACuYUMpQs7J3dgdsq84tu2TMy1OT6cTbi+fHB
R5DilEmGVczksAfuAKHi8YYSMoikZlbn4/nWO7bh61tBhs1uooQubtV3Rsy7
P5PhEvPRh714fi6d/yEW0U4G5jqrwlk8n30e7zpl+IMM0iyFGAPfD4asEnkD
02TIO5YfY4lb4ro4h8ciGdL2XAxqwveP8+sHdH0mCvj5mu1JEScC992o55d5
KPBlcVv/xg68HryLNC7jo4D3y5GPRrixqYj1NUEK5M80fH8kQoR3VvcvxIpT
IMb+k6Qovr/tlEOFi/dQ4FN6jfw4P57P7iGNy/IUsAnxucGHW/nlPR84QIGq
IwHbVPiIwMF9t6tLhQISUR0HrvISoeT7rbjf2hS458XkmLONCCypfmwaNhRQ
9RVXP8aC70+yb3moPQVOmZB/iTHj68Pm69zuhM9Hp3vr4j8CFNy4UWdzmQL+
5/5YP8brp7mxV/BdfwpMnh3Mzl3B+8k/96XGBAokHf3RPTtDAD5V9yyeZAq4
cVixheH1+qbnJTOLxxSYN3TKE5gigMmAa+nP5xRYn9U9JYvX+5Uyp6vbCigg
oL5VnH+UAEZuNt9NvlDg70lvboFvBLgkq67g0EKB7rQB61tfCRA+Kuzj3U6B
2wG1TRjebz7bkZkSuyhQm1a1+BLvT0qWOhLdIxRgYQy1zzUTQNRwr5n5Hwpo
OrBF9X4kwM99v2ut9nTBWbq8TmsaAVjHKRyX5btA+YON74cneD/PLjoTpNgF
LeHbpzNT8H4hfWk49XAXJA92lnolEYAkPrg8iLrA88q/msFoArznqj1ga9UF
lBPtakx4Pw6fefDMMboLLq5tpDw6i58HIlRn38Z2Qfam80rfGQJej+mIPaEL
fEyiDosa488zU2Xkp3SBHGpHsfoEqP6A7fud2QUWjcRZHU0CLIUdqYj43AVU
To60aRkCuInTugoWu0Db+d90KH5eOWmgzPHHthuiHm/ZtcwuBU7ulfPbHbvB
2GH8EB+TFNyO1hnc59IN/62HS8rg56mS9nNFtle6gb185Ykqft7aYepj9sW/
G569WYoWIkvCd6vyl8nx3bCx46B9yX+SEHJFVe1wXTewyAzdi8LPdx/jNC57
y34FhlmhU4vULmh1smBm+/kVYln1/sosiYPLtgljicoe8K8YbXOxEYW8FyPx
Yne/QSXviVtq7cIQxHYyItW8F6zWg1k1FwVgYq257LBcH6jWJ7qjg3ywZSS3
9+1EH9zwEaseduGCvESmN+8/9QN3zWaK0Dl2WFWuvP0ybAD+icqxdq4ww4RT
ZEjGiUHIPm0yyaq9gVxc29X3ig6BdVyN3urUb0TYjB5X3zkEGfbKjXndv9FI
suHjU5JDkC94PPzyx9/IovHL72uyQ7Dz5IM2kcjfyFCmtvjdoSHQMB6L2yvz
GynSy3frnhyCsxISHfvsFtEfmxf8djeHYGHiz1Iu7ReKNr8+8Wh4CCT0yoau
E2dRQvNmxk/aEFyXkb3GWJhBKRoxNpqMIXiaqb03qHEGZREyyaMTQ6BM+yjI
7z6DaqZ73iktD0FbS1DzQsk0WgpXCyXzD0N53Imo4JNTyPHdP3Eug2FQ+tR5
7M1/40hd5KFxaOkwWJrn91xIY6AFvpXnz8uH4fzTJfHTAQxUyOU096FiGFoP
Zn6xN2cgSWbVpLlPw+AWsqbH4GUg1umRPpu2YZjec+mb0/1RRKlTdD7KGIai
p1tjdQPpyO1qZ9C00Ai8/WncyTVFRQT3o+0coiOwv5jfq6WQigacXknI7ByB
PrXdeQ3XqMjYyq/mAnEEREoZmN/iCFLW3cXWrDgC071XNFr/DaNN0asJr/RH
wO+qR5i87BBKbuTOsQgcgfc3l3goT/tQFI+Jo9OtEUivV1S85taHblsk7rx2
ZwQ8+cDKUKkPuYwLJ9wPHwFTo7/kkuZepMItFVSeMAJG3xbVzy1/Q1/NlE4J
5I2A+GXS217HHiTAOD/XOTACY9ulVr47dyF2hSd5A8MjMD/rocem2oXWfAed
v9NGQKuD7YUDZxcaZbfv3/g+AnFx07faiyioVN69bv/CCHCYb//F+ENGpjdu
PoreRoXQgfvJbHqdKJ755dETmlSY21dMDlJrQaTdxRtJWlToMK/g1f/ejLiN
auowbSr8iXXjSE9qRlFJtFO3Dalw5Fvksc3ZJnRPhuDw9jwVrOITbW3ffEHe
J15FEb3x8U9bVSoNGtCby6WnvXyoECF3hMN1sx5Nx9UJfPKnwhsec6YXb+uR
ey/9mVUwFe7YNYZXEuuR4yXp0vgYKmR43657wVqHzkVnDmxmUeHmfrf2o22f
UELR2xencqlw5WPp5YsGnxCpq8E5tYAKyYfoN9O+VCMj8bEZlTJ8vsKNRj5f
qpBugSyLZw0Vep8nsMZ0f0Qqna/lBweoEHvoOp+D9Ht049e7uT0jVGAS+RPk
UvoOlQg3lfthVLin706O1H6HFOx+aPH/pILnx46c/a7lSHZOzszwNz4OkmxT
H8uQMH/urfe8NCDvfhVYr1yM2D/919/OT4OEyx9oNiFv0B/3sCN0IRp8kFPS
nu0qQv21dnNcO2mgy+lV9yewED31FnZ23EODnXF+/lnUPESkhBpxAw1iri+b
Z3C+RgK3vXOIujRYHhFI+eKfhVj22rEe1aeBxHCWHuNHJhq7q/7Z0ZgGJrSo
ft7ODJRzcF6pwooG/KLfbimWpiPFeFsxp+s0aHveWHSnNBVJap7yD/Clgbll
WYdx5xPE+1Pta2wADTwnvhXumHmM5rWE4iqCcW8MdbxWS0FvZ9uYeGJo8MLi
VGTZvySUlfbBVjqOBh8Z3ll+mkkoWT+78mgCDdjjTXvUbyUi/xchvk4pNBAJ
sMtpZk9A6mfUxisyaJDNcnGY/1kMkl/bfaLzNR7f5/dDLWbRSDxbMGM0lwbd
PFmSDwSj0MbmrDVPMQ2EktWlVQvuo5m84Q/SZfj1ucLaxLBwRD3fJqz2jgZ6
zD/tJZzDUE3Ra7JTFQ2cfxtfM9AMQSUXHikEfqbBtZWFtqDD91A6W0h0XB0N
ArKst4ReuoNCbW10PzTTwG/iRt/u1JvoBI9gBU8Pvh45/Wrkzz7oXjJJ0rWP
BobZjc9U+W6gyp0xEdWD+Pxq3eklvt7okDyzhQedBuutvba9M1eQR2n1p/ox
GrT0ruQ573NH2WqBu8XHadBx8LiC0gNXJGEw97tllgaxSyulOXUOyJKUb0NY
oEH6E7ugagVblHTerTFgiQa8n/p3YNIXUOcwUYG8QoPmlZGlZtfziNNl5JHc
Bg2etGQMhyydRbpTT9aD/9FA7eWcydGs0wip55deYcaAGmEbq79sgIY3Il1F
tmAg8GPT6/SYDrpZ6ypWz4rBEuO1NqX3GBIN1+28yo6BNKdvt6vYEfTOgBgi
xokBRbSNupeoiM5x/VP5shWDha74m/JB0mieNDzuzYUBc5b4qwh/IfQwqfKZ
BA8GrB7BO5++ZEb7LZ6YtvBisEflwnbxXzStFjF/Vl8+DCTOirY7zvlquY2Y
fZASwOB2qppWmdhPLdZXSp7tghhsGA4r9B9mQ69cthMChDH4jXqDT8rvQFp7
Z75K78DgolIp47mRLBqeaoskiWKgqXr4df/VgyioOFfzpjgG7KaRF7PvqiIR
n4i53RIYpPn8kP14VwuVq7pkdu3CIFLJP7JkSBedXdO2DJbCYEblmfVVwZNo
9pMU1z4iBqe+vr6j9PMMig3Z/NwjjYF8H6qNKziH9p0YunFPFgPLO3c4XytZ
oCbOj3IKchjEFLX8m2G7iFw6Ugb79mDw38/wXYF77RBzgu/DsH0YNBmd9c0z
dkTHdhz6M6iAgV1Sa4DEYTc0OMiTH3EAgxfbvtUr0d1RwIspW+VDGHhqlXx+
+N4Dle3O+RJ9GIP9Sw8qX055I9OJ8KAjRzB407Ql9mziDTRT6KRIV8XX1+Ow
ZIWRL9qrIvmfmgYG3H8CkotWAlDT8rrhmCYGkzH7o/VngpBz1cBG/HEMbjjX
2mcu3UIvdP5z+QkY9B/4eHuYcA8dY/cRfaSDgeilA7+rdULQQKtph5YeBrG6
llGR10KR0FlulRQDDI6lhOkxGOGoTGjyp/ZJDLxsHOIDFSOQSX/z0xkjDDTa
nhxjColEMfZhW06cwUCBc0Bo7kQMYrq21r1ojoGTVFFFvUwCqrLSq3psgcEW
75flRdMJyF/3YaamFQY8dLNNj8pENCUq7RtmjcfrXBbk5vII9TacFBZ0wkDY
86K/10IKSnzzaPO9MwYEhV+y/KOPkXHqyPeLrhiITOpqPex9guquXX+f4Y7B
alhguyQpDRWKpVoqe2HQYisn9375BbrEykC93hhAks3fPRzpSHpOYe/NG3i+
3+Gr/ZGcjh431q7U+WFA4h4cqqp4hUK9xlPP3sbA9/g+4a/iWcjyy9Fh72h8
/MAW9f2WeUigJKRR6AEGoVyF13u25qOOtPbCD7EYyB0gTi9/zkc63vbBTAkY
XEgSaC4+VIgUdkZKJqTg+bngw7SgVIxYrvc6FGdi0BZNFpPoLUOfrAknzV7j
+/fvYJuT7lsUqH9FaTkbzw/2EcZk6Vs0s/MvM8rHoK+82KE2qRz1N+3OJJVg
cN83eVuU83v0RsLv+8wnDLyvXDdo0q5EOu1FqX41GAS81t+IqKxEvUE/Tm/W
YvCNuFvUWaUK/e21fM/diMGEbZTztf3V6EyiRuT+Ngz0sAGbPrnPaI6Nad/l
Xgx4mb0KEvfVoUNzMZ5jsxh052grJNV9QY3PGwie8xjkiDFcqdubkJXxRs/i
Lwz0y4Nrquzw80De1eNbljD4Q7Y9Lv+3CVGcTXml1zHo8PhyakC3BXn3C5fY
c9BhwjXnc8pkGyqtS18clKLDv7UaMtGMgiZtoSiMSIeV8AOG0ZEUJLtGc1OQ
oQP7ychFg2oKSlGWGgyWo8OPyEeEdrkudDPzeS1BkQ5aavZ3J/91Ib37aXFu
GnS4pu7kkVb/FfUaJu9ZMKfD1N2//8nE9KHt3w/T0yzokO9Q2xrX2ocMQ76m
6VrR4Yxdw5Lp1n5U+VGA9z9rOjyw2nJ5NLofvZRP/H3UiQ6VrNU7DscPIHfu
h3XBXnQwby8TSskfQmvkSOutMXT4XsauYiWAIe5DIvT/HtChq2PDWOEIhqQS
styk4+hgcWu0fo8VhvRM665rJtDhw3Lx1+QXGHpIWYu8mkIHh6TqCQNFOpLu
ulrelUEHVrdf1ULnRtHJbjOetCo66PZIFNh8HENPeqRq5GfosBHBL7T93wRq
sRYPKp6lgxPnutmU/CRaGRU6rDJPhwyHR50zFpPI8tfWnOOL+POv3/VwLZ5E
Iry/H5qu0qEtiUdLymkKJRu02PmzjcLNBB/7atI0iq/0/lu3axQE5HorEhvn
UER63fELZ0bhTqfvbk7+RWQtLLP512QUTqgd4F9TXESHYsKrs86OQgKLIBfL
qUU04GOgOW8+Crcli8XN7y8iBYNOtUjrUTizb1yLaX0RfZ3pP/zOfRTudxoL
+U3i3zOa8/v4w0bBTXHZrnTgD6r8JinSWjEK/jfU7WFlDekyK07uF2eA+gUh
rKOWGdziLmswdjLgoYuJLNc3ZogRy45J28WANHP+s2YTzEBRktq/lciAmYNS
hswCLGDjxO/5Yw8DZl3Tvnc7s4Bvw9JM+hEGMN/xCNXfugWy73/+JXyWAQSK
Pp+GNSu08q9rd55jAK8352q2NytMPz+aFG7OgCgD/R6JCFZQfl+ivGjJAIeI
WyBTygqff2T4UOwY0PdZhTmNgw36DCKXYjwZ8DJKKGbPezZY+9pwQucaA+a/
68dLdbCBpANTyqoXA8gXp9akRtnAJTBI1d2HAc5OfzF1XnaYz/UIOHGTAb1l
bD8obuwgeCS3eeMWHq8wRYIrmB1U68Z2lAfj8/ve5XX6ETvcHrD9IB3CgEQs
Rm+yhh1euqZxDoYy4Puw4lu9Xnao/9VrlRjOgMsztB050+zwPVgwzzACX58z
6+78WziAc5vp6r9IBuw8TH4WJsYB/wPNp0gd
         "]]},
       Annotation[#, "Charting`Private`Tag$25901#1"]& ], 
      TagBox[
       {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVlnc8Vf8fx1F8G5K9Mk4ySiokIfm8I0JSSSgrlOyRmSijFMlOVhLZyo5U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         "]]},
       Annotation[#, "Charting`Private`Tag$25901#2"]& ]}, {}}, InsetBox[
     TemplateBox[{"\"Full\"", "\"Approx.\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Times New Roman", FontSize -> 14}, Background -> 
         Automatic, StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                   ",", 
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> GrayLevel[0]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                   ",", 
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                 ",", 
                 RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.85, 0.8}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->0.618,
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   BaseStyle->{
     GrayLevel[0], FontFamily -> "Times New Roman", Bold, FontSize -> 16},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       TagBox[
        TemplateBox[{
          StyleBox["\"Q\"", Italic, StripOnInput -> False], 
          SubscriptBox["\[Theta]", "12"], 
          SubscriptBox["\[Nu]", "\[Mu]"]}, "Subsuperscript", SyntaxForm -> 
         SubsuperscriptBox], HoldForm], TraditionalForm], None}, {
      FormBox[
       TagBox[
        TemplateBox[{
          StyleBox["\"L\"", Italic, StripOnInput -> False], "\"/\"", 
          StyleBox["\"E\"", Italic, StripOnInput -> False], "\" [km/GeV]\""}, 
         "RowDefault"], HoldForm], TraditionalForm], None}},
   FrameStyle->GrayLevel[0],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->450,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 40000.}, {0., 8.6}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwV13k8VF8bAHBkK0v2kJhBKlGRZCnnsYSkKELZ1xRF2SuVJVtkyU/RJmSX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           "]]}, "Charting`Private`Tag$25901#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwVlnc8Vf8fx1F8G5K9Mk4ySiokIfm8I0JSSSgrlOyRmSijFMlOVhLZyo5U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           "]]}, "Charting`Private`Tag$25901#2"]}}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 0.618, 
      Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
      BaseStyle -> {
        GrayLevel[0], FontFamily -> "Times New Roman", Bold, FontSize -> 16}, 
      DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
         HoldForm[
          Subsuperscript[
           Style["Q", Italic], 
           Subscript[$CellContext`\[Theta], 12], 
           Subscript[$CellContext`\[Nu], $CellContext`\[Mu]]]], None}, {
         HoldForm[
          Row[{
            Style["L", Italic], "/", 
            Style["E", Italic], " [km/GeV]"}]], None}}, FrameStyle -> 
      GrayLevel[0], 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 450, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0., 40000.}, {0., 8.6}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[FontFamily -> "Times New Roman", FontSize -> 16, 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]], 
        Directive[FontFamily -> "Times New Roman", FontSize -> 16, 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]]}, {"Full", "Approx."}, LegendMarkers -> 
       None, LabelStyle -> {FontFamily -> "Times New Roman", FontSize -> 14}, 
       LegendLayout -> "Column"]], {0.85, 0.8}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.998763200701248*^9, 3.9988215850673246`*^9, {3.99882290136374*^9, 
   3.9988229208479257`*^9}, 3.9988232747415237`*^9, 3.9988269559151545`*^9, 
   3.9997444546396*^9, 3.9998044909629216`*^9, 4.000590669118477*^9, 
   4.0006034153392673`*^9, 4.0006035644395933`*^9, 4.000603789069643*^9, 
   4.0006042163396273`*^9},
 CellLabel->
  "Out[864]=",ExpressionUUID->"bcd4ce5e-fd30-492b-bf32-7b17e29ad667"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Theta]23", "Section",ExpressionUUID->"a68482ff-dce8-43fd-b06f-4c00c76ac30b"],

Cell[CellGroupData[{

Cell["\<\
Plot[{Qfull[2, iT23, iT23] /. subsNumu[aa], Qtheta23NumuSeries /. \
subsNumu[aa]},
  {aa, 0, 2000}, Frame -> True,
  PlotStyle -> {{Black}, {Red, Dashed}},
  FrameLabel -> {xlNumu, Qlab[th23, numuF]},
  PlotLegends -> legend[{\"Full\", \"Approx.\"}, {0.5, 0.8}, 14],
  FrameStyle -> Black, BaseStyle -> baseStyle,
  PlotRange -> {{0, 2000}, {0, 16}},
  AspectRatio -> 0.618, ImageSize -> 450]\
\>", "Input",
 CellChangeTimes->{{3.998823022599203*^9, 3.99882303489544*^9}, {
  3.9988230971921463`*^9, 3.998823097742745*^9}},
 CellLabel->
  "In[865]:=",ExpressionUUID->"66974958-bf92-4534-870c-83d0662e4850"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwVV3c81e8XtyNCvpSUkZV5o8yG55AkMiOU7BnZle0aWRnXvOYlUVaydyhk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         "]]},
       Annotation[#, "Charting`Private`Tag$25991#1"]& ], 
      TagBox[
       {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwtVnc81d//xwcNIjMjIyMjrkJWOC+SnRWKrOyVvcd1jcx7r5JIRrIqMioJ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         "]], LineBox[CompressedData["
1:eJw9eXk0Ve/3v6GElCEyK3PGWyoqw7OVlKkoRTLPlRKZiQxJQvde3HNx78kY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         "]]},
       Annotation[#, "Charting`Private`Tag$25991#2"]& ]}, {}}, InsetBox[
     TemplateBox[{"\"Full\"", "\"Approx.\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Times New Roman", FontSize -> 14}, Background -> 
         Automatic, StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                   ",", 
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> GrayLevel[0]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                   ",", 
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                 ",", 
                 RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.5, 0.8}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->0.618,
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   BaseStyle->{
     GrayLevel[0], FontFamily -> "Times New Roman", Bold, FontSize -> 16},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       TagBox[
        TemplateBox[{
          StyleBox["\"Q\"", Italic, StripOnInput -> False], 
          SubscriptBox["\[Theta]", "23"], 
          SubscriptBox["\[Nu]", "\[Mu]"]}, "Subsuperscript", SyntaxForm -> 
         SubsuperscriptBox], HoldForm], TraditionalForm], None}, {
      FormBox[
       TagBox[
        TemplateBox[{
          StyleBox["\"L\"", Italic, StripOnInput -> False], "\"/\"", 
          StyleBox["\"E\"", Italic, StripOnInput -> False], "\" [km/GeV]\""}, 
         "RowDefault"], HoldForm], TraditionalForm], None}},
   FrameStyle->GrayLevel[0],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->450,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 2000.}, {0., 16.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwVV3c81e8XtyNCvpSUkZV5o8yG55AkMiOU7BnZle0aWRnXvOYlUVaydyhk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           "]]}, "Charting`Private`Tag$25991#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwtVnc81d//xwcNIjMjIyMjrkJWOC+SnRWKrOyVvcd1jcx7r5JIRrIqMioJ
KTKyCpW9pSR7U9b3/h6P3/nn/Xg+zvtxzvM8X8/n65wztp5GDhRkZGSd5GRk
//edX9vTVXekQnltnI5BLmuKPoXBUmpPppFMBLPoyYMy5SCaRUf2J+tIeFX6
42uKbmVZNa7Ku9776Kjp+IfLAVPKoR+KyCif/ActB15pHKeWlYeHlZ+ihKPQ
GH9jiMt0R1lhu/9qqPcJiJOYJxjeJUdfEmRDRsQYwGoiFcv59wjaT4+++jeX
CaSQcHeOCz0SK+rmPcXCCsHEMh2zdSZkUcm5IZ3ABh6/ojz/1LIhfKNTq9E+
B/zwW1K5S8eN6npeP/Ly5oKZJnqNwZ0zaGH88DbxFw/4ule+OZQSRMStQt5+
sTOgONTC0lgrjD5Qrq2v5/LDcdW8b3/NzqN+modjFCMCkM5OU575QBItMSq3
MrCchYYiyqiJXWlEzfGzgldfCLAVkhniRFnEfSbxkUSCMERQyZZR6CkgGeHz
McpNIvB968HEsqIS0pPov311XxSMU7OMr2IAhSvxqbh5i8OhlKhuyqPLKFWt
TTSkBAMaq8s8w0FX0AsdD+aEXxIg6couf8FXAy2Jjfl+F7sA3OHX1sQadFDI
+YrZ4fYL4LmnlfmPWQ9RS0db/nCUBFNfQhvzFQPEfUlEYzVXCvY9xn5dXDRC
xcp773aUpCHl4wHX3k1jJKPafZ5sRBo611n43MdMkJ6WPwc9iww4Clg4/OUw
Q8O6msmsr2RA9fTEQsigOXI04KTk1pcFM0HTDo8SC4S9/nFRLEEOnla1sptq
26DjN1Ntpc/Kw8XX356C6S2UZuU0cKlJHt4tBy56etiiMocTH7X3FWDOrGhR
tcUejfmapTp7K4GRX8H0FzZX5BwodsyLThly5/+pTaa4oY2Qw/DAEmWo7ihy
bjx9G9FGFTrF/kLA8GnYdOO8F/qsqrikrgKg912PkpXeG6U0Fz7rSAbgZqPr
4N7yRtxtQVzfxFSgUSC7aHXCF/3U+jFgEqoCvY5GBWrTfqi4UydlqF0FZFeT
7txd8Ucy3dxHphxVQbmK+foF0SCk19+8spx7GYZf+qiXnAlHEROWZnRbl8Fd
X8P9/iMsqpjd+iimowZGZro1hydxiGFX+L7LphpccGwUPSyLRKqUjbtx2ldA
VGBL/WVCFPI5cdO+6PEV8J+bfhHgHo16eQgXp7XUoXPw3gizzh1EJXI2h/yx
OtiP/KdooRGLZCTrqXk31KFYlJcpVTcOpautDljkaMCoFI9WrU8CMncxCelf
0wSUcDFFV5qIknyWfmxoaAFzEZMRFpuM6kLjdJiytcAgMyz5g8tdxEWsOW2g
oQ3xNLP5Ht33kF660R2PLG2ouJVJMZGYgrC584v4VW2gHBjVuKh7H02+4qpv
z9SBvVMb8axTqYihrkpodkUH+mfb+6YrHyDVFv271Oq6EGv4+jlnchoqGIi8
dXlFF/CR08euXX+InPZ+/fdeTQ9uhTYcLVHIQg+pItxHMvRAV+N4WeqVbNRG
x9b3d0kPjFXfcZHfyEGiZ7SLZDL0wauSmfWfVi7a5rsuMBhgAA2tc8NCVXno
7tP8G05PDCDkdt7Z0pv5SFhsBb/VaQBuPGeMEqgK0I2LCZvMZwxhYw2Tc9+x
ENVqvPtk2GkIby7nFjDbPENGn4/sTm4aQkoSZ7qf6HM0b2As4cVrBNb0go7t
f5+j0+aL6UR/I6DuoVvKe1qCwt15XDp5rsFTQw5XE9VyxLrqlm2ufQ0mp+6l
XeWsQGX+1V//+F2D6acTr5UeVqBxrKHC0Y5rcJ9R92TFo5cI7kXTXPEzhtGv
LELHml6j1nFWZYosYwhdGUoi06lEemLFXvVNxvCIavHd675KZNna0yfPZALn
+CpUvdffoJB9rlzMKxOQQSlcVwyrEbnOy2/zQybQPV/8lXWlGsU/VKN6Tm4K
FljP0oV7NShdys2V39AUnl9nyWwfr0WVLtXSbCumIG7956hOznt06a2OU9+p
62DiEYUD0w+okXIiIwVdB2mJUe0Yhnr09THVIW3ydZgLYLxAp9WAlvqM2skx
N2Bd6ZOGzvhHJKy6aDnvZgYitMfoI61bUHky7u6z+2bgc+kF/uxgC5IZY2py
eGcGyoQ043qjT+hKkILw5HFzoFVROz5+tRXZlsWt9T43B0uxI0rXLdpRFgdf
3IffN6H2ieJPv/EviN/5TU0ovQUIPUw5dz+oCxW/0VyQk7UArntKEmvM3ajG
wNPwdawFcOc8+a0q2oP6Y+s4nwlagoi9ZXxL4FfEsG5acc/OCgLX1tbydXsR
t+UZ47hEK2gQvfNxo7gXibXOb4e9tALVrl9NEcf7kGYmDjkfWsE1syC7q1/6
EPZycZdypjX4Txz9TmU7gLbasVv+LjaQLrOyMNY+jPYP7NpWwmzAcxNbOKY4
giiltR653bWBi++qjl16OYIYcpiUb721gY7qU1GnckaRmM+zO7pUtyD8+TXC
/fhxZMfxjZn/yS245tJnp2A4hVz1385kV94CY/3hEaG0KeQVk1XN1nYLiKoU
rH0jUwi75GhBt3wLOtqDZ3xcfqBHjbv5fxVtgSJuTGeQMI16XAWlegZtYTgx
P0F47xdSfhdkGH7SHppO0Q3G+s8j3m9/unIE7eFd4fCO9eg8Iv9jrtugYA8s
BwRWZbUF1MyqpPGfgz2EPvwbeeLUItL2IVdKqLGHEwaDLKztS8hUJFH4ga0D
UKfdxvdLrCI52C2sCnQAqfEZ4lO3VcR+3Z1/EO8AJSzaPyieraLRGD1uzrcO
YD1qrmTOt4ZsJxmZn9A4An29cXU61zryTM88fFHpCBly+9zPMJvIoIw2vKvd
EVpfM6Xq+24iyZbwf8vjjkAxVFUYV72JttasNyWPOcFn8ratYrUtFKYnMF9t
6QTD78+bttpto3iq0v5mamfAB+7oZbz/i3J9P5SO3nCB6htl3w2nDtDfJSPR
B+4usB6yH10jeYiMXH8XXcW5wB3MG5fCmENEeetk7oenLoD1v8NIxUIGznq2
KblbLnBYtZQe854MzotQB9qnukLpr1dB6xwUUD9+FRa63eCNv+FA4hEqYDP/
UVcw7QbxczfW7shRgVdfgLzlthvszhr1N7pQAd/nx5Jd3O7QU42qyL9QQWzN
qkDFbXeYkFL8ei+NGvRSHxzzo7kNm210XrMXj8K41ti3XXUP8NGK/vusgAYY
n+7/M7fwgM44CQr/HzSgTsnNX+vtAQae7GMJvLRQ+sHKNyjLA8aLZ/gJ2bQQ
JjXJtLnqAY9TtJ3XH50Adq5p46UsT3iHkbtJnU8PokF+bl7BXjAS/YDhzDoD
OOiELNp2e0NdUIM5LoUVVGq3Kbs9/OCCkLSMpiEv0FRPkXFOBcC1c0OWTUKC
sGKQHvt2PgA2PJS/YRQFofePLq3xVgDUMu0k3zMQhGzO6lMEmkA4Ui9/RjFY
ECQiiJjDi4HQeoz/PG+HIFxTv2QxnRgIFDw/q3ZczkJmb+rbEukg4OptmUzJ
FQLcbW0lTRQERw0u7ca9FgJ7arKmn1pBcHzeW8njkxCIy7l1cVkHgYrHkeAT
C0JQn6nyKzkhCCy7De/dkxGGadslRr/xIPjuMVsf2yYM51Y1PBTjgyFYh5t5
YlwEdBWTfQVSgmGak3wrckkE3OP6g2izgmFWc32S8UAEXnA5RI+WB0O2tM3l
g9OiIKYd9TBsIBiOG6nf3DYTBUx+XWPd2RDATvcYGfeIgqTJhVNKLSFA7nqR
7kvpOTDKDTot2B0Cb6dMXi7VngOf+fozJ4ZCoBLbcP5f6zl4HaknNrYQApab
O1pdU+dAusxNJZw5FLwHNtOcmMVA5kiR23u7UCjXT2lU8xcDhRqOBiWKMFhl
aqT5JSAOYZ3lU+s0YbD3MblqACMOH8bU/itmCYPD6ksdL+XEQYXCU51VJAyE
bB5+5dQVB02dps9L+mFwp4FjrZn0zrw+5jb0ODsMip7S1d2oFoeHy2S7Jk/D
oDn4ZtvbBnEYJk87TfsyDCIQz8JemzhYnW2wDmoOg/pJZ3H5IXFw9GSeMZgP
g5MxGkmBO+LgR/5+jVw+HIwTbp3au4CBKiYj5mrVcNi7hWOvlMPAjuDvix66
4WCgp8ZpiDAQps0QPGwdDnXuhxPyuhiIvu9w+Co2HARS7nc222OgufAfr8vd
cPCTjDyb74oB6upkVZ5H4XDQOknj6IWBxNGaO0ml4ZAH/1BGKAZSBOlo7XvD
gd4teOr1XQz0yuaLc4yHQ8ATAb43DzDAqi2n3/M7HFYKXsc9eoSBDA/bFMXd
cNiVvn2foQADuW+r2Fj4sPCCdzao/A0GfrTrKHSewwKXDKG4pwYDAqOTNyMv
YmE8BlvS9x4Dz8hoHi9qYmHxo/pmYgsGyrWsBT95YkGut+rFk+8YGNetzdIP
wcLuFuaZ4AAG6AxYmIdisGBfGnQmfhgD7qadFAsZWGi99NhpdhIDmWZnQ/wL
sID/4ck3M42BDovI1YMyLLCR/ZNpnMGAsJ3sJEMzFh7sMV5lWcDAdceU65ld
WKhY8kX4JQzEuix2CQxhSf1F8vbUCkl/d031smksmHTmdDOvY+CXZ/572SUs
nF6xszm7iQFm3wPpjztYkLdLZGfdxoBagNkL7f8iwH4uYHN6BwO+wZX8vSci
4NT83FLyPwzkhdFnWrJFgGIEJTnHHga+Rrgy/uaLgPR4ZaGofQyQRbckeIlH
QG+jl2XbAQYkYnnJ/8lGgHhv9+OFQwxYJYQGRatGQLvF4twSmQQQ8P3LtFcj
4B1l9aVucgmoS77glHY9Ah7GhyYTKCRgIQU/zmNL+r95clrkPwngTPtt8tw9
AvzrF2UKSFg7Q/WLZGAEML+kitsj4ZCsbLW6yAjIo/nzTZJSAp4/3nl3BR8B
ONwbdg0SHsy7JtWdFgGLlDPm8iR8pKis+MaTCDjfZ5R2jIRlnh/j+1FCOn/A
hc9vSes5vLDPcKuKgIkq5v3LJJxaXn9ysyECtEsXRMpI/JpeccRjOyNAp4ra
eIvEf+2N/+GR/gjY8joRfpqE+Wp6Au5NRsDLmqNPeUnnNaw7t8QxT5rPt+yl
IOmBq491KNiMgHCfriNNJP1uTHktsZLhQJkYonaLpO+KLXfxTSoc7IWOE8ZI
+sf97HTIPY6DkJ7vv2X/YoDbMfjML3ocWPLfM/Ui1a/q99kxERYc5JEVj8eS
6jszF2n8mgcH9cu0+nqrGMC6S5zcEcDBCW091UOSX1iWRjsVRXEgnTFkTyT5
SW1V9vInaRx4vntrqPEbA6M+vw6OK+Dgc9KMiPdPkh82Umr1EQ5ucJy6GjxF
8sP24oUhLRxEuomlCoxgQCE4c5FLn8Tvc1dbK8nvX/9pPrc1xoHzwqKLVi/J
Hwf5vAtWOFjJoz81+xkDDyMMR8/b4yCuplSGqp3kF/LDdH8XHJhpHv4hI+XJ
itKc/tAXB0PjEzKpdRh4f/zkAUMCaf+Y2yXnijHg4xAbvEfAwdT+d4bUQlI+
GvY2ZlJwEBRw8uVELqkf+P+Zf5eFA8wY3yfedAw4TzYOOVTggNdMmKgTRdLv
kryJwRsc4D6P7HWFYeD7g/IehVoc0Pn4/icTiAFlnaxW+mYc3HLopS13I+Wl
yv9NzQAOOE+mEPWukfJ5cuF8wSgO6jw/ya2Q+leEm+0L4hQOTj9+OuevjoE5
Xv18u3kczDrK54nLY6AhSfjeiUMc3PcwZzPgIuX/1oj7rbORoPte/ZXnpDjw
1RnO6pyLBP3s6jCzQXEYYG2zkzkfCWyaQtbCPeKg+rnSnEYhEnxlKqv968WB
TZao+eZqJLg+4PjVkyUOTbQqAsf8IwHDrsmTaSQOHNVFIxVNkcAeqcbLWSIG
6jRkFFTtkeA3Udk2liMGPlZmwmZdkbD94KZYTIoYdFDS+pMPRULqiR8lYcFi
EGroTWe0FAlOtO+1eNXFYHTukso6WxRozA0OGAyfgxyur0UXPaKAe/Jt+81l
UejwEv2S4BsFn9fGeUYnRGGrKXp9LCgK2vdjZ9RI96OeqwzERkdBfDKve0+F
KOldlTnU/zAKTDm+r3/3EgUbA0faoKYoEN65HvZqQQT4one9a9miIawXl/9f
nzBM1IQWbXJFg7nZasSlJmHIWtkdPs8fDYw0h1S2L4WB1Wrv8lPxaGjPOdkY
ShCG4/L7LKmq0VByUD8zoyYMq0sHNbfdo6FLSf9ZU4UQNJhTUJxpiAZJSWv/
4fCzYCV5LCXOKQZ+xYyzf9vmBwaRqwXNj+9A/cVzDn4YbrC9EHyZvvAOsHr8
EMRSckOlfOEPs+I70NMzKpQyzAWm2vu8y5V3wGPLVmM4lguy3Eqz2TvuQJ8J
l8bGxGkQLjuR7rFxB94pfil4mMoJINWVwKYVC1nsL9YHj7GDp5K+p/taLNSu
MKsGSjPDOLdal8V2LOy3PlWZY2AGPTJ58at7scBoVLHlv8wEYk188+LUccC6
Ty83WMwEc5pbjsvsceCQNkn2hY8J7I2zrXxU4uB2Nl1S9ilGMHebvxp0Nw6U
tqWr11hOQrvu5AvnB3FQ9/lzfcYiPchh+mjMHsWB/pkplYRyeji1+qFdviAO
Tl/Dj3BI00NvQMqV3bdxEO3AzksPdKAfJa+EnYiD57/FOzzsaEEtI04sBhMP
CXqsvt5DR0HU11pmXCoe5qyTfrnmHIWTV2VBTp6E5eK5XtodhVGy39cWLsfD
WF5eosDyEfBzVg81NouHb812HSXHjkCBLFWHQEw8MHfEqt+8SgWU/VFOLUPx
sJzf3bpNTwFz5ebePBPxcFQ5sKtlnBx6EiRDg3/GgxZDSvZ0KTlkKf0gii/H
w70Eq3y6q+QgXahS9YAyAQ4u6HvwJZOBvR8ZlaNEArh/szANUztAzYzYPOo7
CYDpWaOcOfIXXeoJq9VITICw0mMfG2t30CtC6Lf45ATITudbuOixgx4fDaag
eZQAeat3M8b7t1HIga8tfXkC3GdqFpMs30IX5lz42IYSYLuvbyAvdAM9e+qs
YDaeAC1OJS0tshuI28HJ6NF0Arg5OXuFbKwj2kn7qNNLCbCiJXo33XMdzfZZ
/+D9LxH6d87mprmvoZyPJnki4onwvrmsSD9yBbFEGNe6SiaCa0Uqn436CsIr
XvtWIpsISzpCv3ZpVlDwWwMKjGoi5Ir97i66sIyMS3VsJa8ngv+3Trs570V0
PEOF71JkIqxfvPxFVHAOBXqJ5+n2JcJAWLfzKf2fiPbIZrDUcCL8ujWtWnM4
jXKz6ww5JhIhufSCo8TLadTRoUM+O5sI/Os24ams0+i0oKtN9F4ibP6Z1xCc
n0KNQ0XctfxJENv53WLJbwKZenls5QonQUlBq2Hj8jiap5bpihNPgvwOHiEu
93HELN0SbiKbBI8PRZ5auYwhJ+L06Ip2EvxjL5n+5j+CaC/zZgr5JEHyQPG5
+N4BlDv024cuMAnQWgL+veMAuuhVrr0ZmgTH6BhyTP71I6ts5X+Nd5LgyPO5
qALBfvRy28LMKiMJqBwk2kLxvcj0RcapBw1JwPXekOvw4Vc0r3prObQlieTf
UZor8BXhhoRbbTuSoLyAu6V1tgc9p64OON9Lmld9txms1IP2bPr7On8nAcvH
A4fMuS/oCQtTKgU9Hnw9GHiF5NvRi4L3rNeY8ZAr/1je+EkbqpZyzshnx4Pk
CqMlHW0b6jJ8n6MmgAeplOSfJ/98QnsEp+ex8nhgFZj9ndvQjI5wMYoNKOOh
WotOPV6xGTG+qCsTUsPD7Wva2x21TUikg6GyTQ8P3p3ZkVofGpEpdd2H4/Z4
MMmIfBc+2YBsHziq3HTBQ9EnFakUjwZ0W4ChucSDxE/S9l/ufj2KUXVs1w3G
Q6rPqy47nQ/oJfZkL5GIh5PW3x2r2d4h2m37P4w1eAiPadNZ9XyD2GLp3e0+
4MHx4Z3JjM5KxM9Su/S6CQ9y4/+efxetRApS9BvGXXgwGoxR6Fx/hZw8aw7S
pvGwPlo+hy2rQD4HdpG/Z/GgXb4R7SBYgbAEOkq5JTzs8bIfP1AuR6kldseG
dkj8EqhfyimUosbfJ5g56QjQWSM4Ghr8HH0JqE5zYyLA9kyT7lr6MzRIZcde
x0aAVUEy3VN1T9EyfzW3JT8BZv5rO8vEUoRO29iKPJYjwH6zlq/dkXwkvEz7
YlmJAII3J7vGDfKQFPYtBi4TIF8DM3b98ROknUUrPXWVAORjTo0L2rkocLBK
md+OABeCC50fVmaiXBCNZHcmALZacONV4SPU8Sy7if42AUTnztNb5GSg08Ex
mnsBBDiusDf0vTAdXZnaTlwLJUCt39kD68o05KHl9mUWR4CvF8myNtsfoAZ2
I6O+RAJ0G+z61R5LRX8iW1I7kwngU8jZ80zqPmKckxv4mEoA153zM9z2Kcih
lseiLIcAJiZTM3yDd9Hxm4sOca8IQFD44SfDiEdSTTbPwt8S4Gb8/LfS1kRk
ca53zreOAHQxP3ZV4xNQ+W6tp80n0n4EwVf9InFo0A7zyrSTAEb/fvhbHY9F
FJ+fbOj2ECDz5Sdf1s0YZJwVHyw/TICiBsE1zGwUCqfceycxQQCvP7NZp1ci
UZG754HgT5Ie9/MHjckj0V9F02jGJQIYmwVMJYRjUc4YP2GenAgcLXZ4QEGo
9Up69xQ1EVaMfDnfDgSgldLjjIM0RGgpefjVMsIfXcaupjWzEMHVlC0t+58P
cp+xH6rlIAKDXbmp6xdvlKY3yPmShwjXZAeLukq90Cx3fW62CBEiI6rV8s/d
RgxxktP3MUQQqltaMZN3QwrLhYKJUkQI1Fr3kLR2Qfh6fHGAEhGWnlu1GK84
oDdCZIvuqkRQkd61EjW3R+PJvhJ2GkQIyOE1lh+yRRdszCv1DYnQmRZYLs1s
g8zbvmxdMSVCt8cRz4hsSxRzXkVe8SYRtgfCO6Nkb6LSh5WhkjZESJ+P5uDe
vIH6yYQ/CDsQwbLgcJSszxQdOmeS8bgSgYdGxH+izxgJf6W7zOJJhCItenHf
LSMU8mSzlTyYCKMjq/me/Poo/5jL8Z1wIvipXxOaZdJFn71HdZeiiLAhkG+y
I6+Ftob0k3/GEeGEwE2i2n11xKPa9HUYT4TfNRPaoVxqSLNYhvnrPSJUqEuK
mvSrIB/GYtPWNCJIRUzviAQi1Pzj7sjrXCI8Hvg6c4xKDmEx58TuFRJB7aPR
m4fd0kgupCXMo5gImpNfH5+ZuIDWWqy/6JQTSfd1jfEjawx6wfCPS6SSCKkS
7zTLQkWQo2WqB3UNEdDslD8XjSDifY6pn35PBOWCJpZS6jNoeKON/mMjEY7q
CLandHGgVLCzyWklwvJpnTgaXWakh9+vCP1MhL4np2/7rtCio4Pp5GZfiRA6
JrvcmESBGvkljWT6SfVO61m+nrumHOb5OY9phAiN0xZFchqNytm971mHSJjs
/8f/AEMrPYo=
           "]], 
          Line[CompressedData["
1:eJw9eXk0Ve/3v6GElCEyK3PGWyoqw7OVlKkoRTLPlRKZiQxJQvde3HNx78kY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           "]]}, "Charting`Private`Tag$25991#2"]}}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 0.618, 
      Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
      BaseStyle -> {
        GrayLevel[0], FontFamily -> "Times New Roman", Bold, FontSize -> 16}, 
      DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
         HoldForm[
          Subsuperscript[
           Style["Q", Italic], 
           Subscript[$CellContext`\[Theta], 23], 
           Subscript[$CellContext`\[Nu], $CellContext`\[Mu]]]], None}, {
         HoldForm[
          Row[{
            Style["L", Italic], "/", 
            Style["E", Italic], " [km/GeV]"}]], None}}, FrameStyle -> 
      GrayLevel[0], 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 450, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0., 2000.}, {0., 16.}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[FontFamily -> "Times New Roman", FontSize -> 16, 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]], 
        Directive[FontFamily -> "Times New Roman", FontSize -> 16, 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]]}, {"Full", "Approx."}, LegendMarkers -> 
       None, LabelStyle -> {FontFamily -> "Times New Roman", FontSize -> 14}, 
       LegendLayout -> "Column"]], {0.5, 0.8}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.9987632033726263`*^9, 3.9988215873869905`*^9, 3.9988230268454013`*^9, {
   3.9988230941888027`*^9, 3.998823102267223*^9}, 3.9988232769380465`*^9, 
   3.998826958126336*^9, 3.9997444568963633`*^9, 3.9998044956676264`*^9, 
   4.000590673148368*^9, 4.0006034199907775`*^9, 4.000603568975793*^9, 
   4.000603793939624*^9, 4.000604221884679*^9},
 CellLabel->
  "Out[865]=",ExpressionUUID->"66359241-5095-40b5-93a6-d5ac5991016c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[CapitalDelta]31", "Section",ExpressionUUID->"63664c69-1d6b-4ad6-8e9f-4112e21bf93e"],

Cell[CellGroupData[{

Cell["\<\
Plot[{Qfull[2, iD31, iD31]/(10^6*5.068^2) /. subsNumu[aa]},
  {aa, 0, 2000}, Frame -> True,
  PlotStyle -> {{Black}},
  FrameLabel -> {xlNumu, Row[{Qlab[dm2[31], numuF], suffix6}]},
  FrameStyle -> Black, BaseStyle -> baseStyle,
  PlotRange -> {{0, 2000}, {0, 1.0}},
  AspectRatio -> 0.618, ImageSize -> 450]\
\>", "Input",
 CellChangeTimes->{{3.9988231358612366`*^9, 3.998823138513113*^9}},
 CellLabel->
  "In[866]:=",ExpressionUUID->"e48da95d-7c4f-4ec9-a373-8f88ac4e85c3"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVjnc81I0fwJXxdJRRSPbM4aIno3Px/Xzs7dJziWRmnWSlZCTK6FSojKw7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       "]]},
     Annotation[#, "Charting`Private`Tag$26079#1"]& ]}, {}},
  AspectRatio->0.618,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{
    GrayLevel[0], FontFamily -> "Times New Roman", Bold, FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       TemplateBox[{
         TemplateBox[{
           StyleBox["\"Q\"", Italic, StripOnInput -> False], 
           TemplateBox[{
             TemplateBox[{"\[CapitalDelta]", 
               StyleBox["\"m\"", Italic, StripOnInput -> False]}, 
              "RowDefault"], "31", "2"}, "Subsuperscript", SyntaxForm -> 
            SubsuperscriptBox], 
           SubscriptBox["\[Nu]", "\[Mu]"]}, "Subsuperscript", SyntaxForm -> 
          SubsuperscriptBox], 
         TemplateBox[{"\" [\"", 
           
           TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> 
            SuperscriptBox], "\" \"", 
           
           TemplateBox[{"\"km\"", "2"}, "Superscript", SyntaxForm -> 
            SuperscriptBox], "\"/\"", 
           
           TemplateBox[{"\"GeV\"", "2"}, "Superscript", SyntaxForm -> 
            SuperscriptBox], "\"]\""}, "RowDefault"]}, "RowDefault"], 
       HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       TemplateBox[{
         StyleBox["\"L\"", Italic, StripOnInput -> False], "\"/\"", 
         StyleBox["\"E\"", Italic, StripOnInput -> False], "\" [km/GeV]\""}, 
        "RowDefault"], HoldForm], TraditionalForm], None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->450,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 2000.}, {0., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.99876320362547*^9, 3.9988215876042986`*^9, 
  3.998823277116622*^9, 3.998826958320895*^9, 3.9997444570866656`*^9, 
  3.9998044960959277`*^9, 4.0005906735118275`*^9, 4.0006034204696703`*^9, 
  4.0006035693957973`*^9, 4.0006037943629045`*^9, 4.000604222329671*^9},
 CellLabel->
  "Out[866]=",ExpressionUUID->"b84ac54c-47e2-42f8-93e1-d03b539695ad"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[CapitalDelta]21", "Section",ExpressionUUID->"2dc7ec1b-86bf-4ad6-9107-7ba59d783453"],

Cell[CellGroupData[{

Cell["\<\
Plot[{Qfull[2, iD21, iD21]/(10^6*5.068^2) /. subsNumu[aa], \
Qdm21NumuSeries/(10^6*5.068^2) /. subsNumu[aa]},
  {aa, 0, 2000}, Frame -> True,
  PlotStyle -> {{Black}, {Red, Dashed}},
  FrameLabel -> {xlNumu, Row[{Qlab[dm2[21], numuF], suffix6}]},
  PlotLegends -> legend[{\"Full\", \"Approx.\"}, {0.2, 0.8}, 14],
  FrameStyle -> Black, BaseStyle -> baseStyle,
  PlotRange -> {{0, 2000}, {0, 1.0}},
  AspectRatio -> 0.618, ImageSize -> 450]\
\>", "Input",
 CellChangeTimes->{{3.9988231444501767`*^9, 3.998823154706895*^9}},
 CellLabel->
  "In[867]:=",ExpressionUUID->"c9883b91-5971-42ef-9eed-9a24d98aa649"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwVxXk81AkfAGChIpsStXbcoR2aIknrmN/364jcRyhHyDXIGXImuQaVI5Jz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         "]]},
       Annotation[#, "Charting`Private`Tag$26141#1"]& ], 
      TagBox[
       {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0Hc81I8fwHEjSr5kJ2WlMjqUPT/vN8nMKUmZZTvZCSHJpshKMu6uQUvj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         "]]},
       Annotation[#, "Charting`Private`Tag$26141#2"]& ]}, {}}, InsetBox[
     TemplateBox[{"\"Full\"", "\"Approx.\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Times New Roman", FontSize -> 14}, Background -> 
         Automatic, StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                   ",", 
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> GrayLevel[0]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                   ",", 
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                 ",", 
                 RowBox[{"FontSize", "\[Rule]", "14"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.2, 0.8}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->0.618,
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   BaseStyle->{
     GrayLevel[0], FontFamily -> "Times New Roman", Bold, FontSize -> 16},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       TagBox[
        TemplateBox[{
          TemplateBox[{
            StyleBox["\"Q\"", Italic, StripOnInput -> False], 
            TemplateBox[{
              TemplateBox[{"\[CapitalDelta]", 
                StyleBox["\"m\"", Italic, StripOnInput -> False]}, 
               "RowDefault"], "21", "2"}, "Subsuperscript", SyntaxForm -> 
             SubsuperscriptBox], 
            SubscriptBox["\[Nu]", "\[Mu]"]}, "Subsuperscript", SyntaxForm -> 
           SubsuperscriptBox], 
          TemplateBox[{"\" [\"", 
            
            TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> 
             SuperscriptBox], "\" \"", 
            
            TemplateBox[{"\"km\"", "2"}, "Superscript", SyntaxForm -> 
             SuperscriptBox], "\"/\"", 
            
            TemplateBox[{"\"GeV\"", "2"}, "Superscript", SyntaxForm -> 
             SuperscriptBox], "\"]\""}, "RowDefault"]}, "RowDefault"], 
        HoldForm], TraditionalForm], None}, {
      FormBox[
       TagBox[
        TemplateBox[{
          StyleBox["\"L\"", Italic, StripOnInput -> False], "\"/\"", 
          StyleBox["\"E\"", Italic, StripOnInput -> False], "\" [km/GeV]\""}, 
         "RowDefault"], HoldForm], TraditionalForm], None}},
   FrameStyle->GrayLevel[0],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->450,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 2000.}, {0., 1.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwVxXk81AkfAGChIpsStXbcoR2aIknrmN/364jcRyhHyDXIGXImuQaVI5Jz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           "]]}, "Charting`Private`Tag$26141#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwV0Hc81I8fwHEjSr5kJ2WlMjqUPT/vN8nMKUmZZTvZCSHJpshKMu6uQUvj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           "]]}, "Charting`Private`Tag$26141#2"]}}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 0.618, 
      Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
      BaseStyle -> {
        GrayLevel[0], FontFamily -> "Times New Roman", Bold, FontSize -> 16}, 
      DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
         HoldForm[
          Row[{
            Subsuperscript[
             Style["Q", Italic], 
             Subsuperscript[
              Row[{$CellContext`\[CapitalDelta], 
                Style["m", Italic]}], 21, 2], 
             Subscript[$CellContext`\[Nu], $CellContext`\[Mu]]], 
            Row[{" [", 
              Superscript[10, 6], " ", 
              Superscript["km", 2], "/", 
              Superscript["GeV", 2], "]"}]}]], None}, {
         HoldForm[
          Row[{
            Style["L", Italic], "/", 
            Style["E", Italic], " [km/GeV]"}]], None}}, FrameStyle -> 
      GrayLevel[0], 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 450, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0., 2000.}, {0., 1.}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[FontFamily -> "Times New Roman", FontSize -> 16, 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]], 
        Directive[FontFamily -> "Times New Roman", FontSize -> 16, 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]]}, {"Full", "Approx."}, LegendMarkers -> 
       None, LabelStyle -> {FontFamily -> "Times New Roman", FontSize -> 14}, 
       LegendLayout -> "Column"]], {0.2, 0.8}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.998763204066918*^9, 3.9988215880299835`*^9, 
  3.998823157421277*^9, 3.9988232774680557`*^9, 3.9988269586570807`*^9, 
  3.999744457427109*^9, 3.999804496927407*^9, 4.000590674308384*^9, 
  4.00060342134962*^9, 4.0006035702094026`*^9, 4.0006037951941957`*^9, 
  4.0006042232036457`*^9},
 CellLabel->
  "Out[867]=",ExpressionUUID->"93b3a988-d47c-4bcf-8b4b-85db75ba684c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Theta]23-\[Delta]", "Section",ExpressionUUID->"55b23f14-84f0-4298-94df-5b40bc7a7d91"],

Cell[CellGroupData[{

Cell["\<\
Plot[{Qfull[2, iT23, iD] /. subsNumu[aa], Qtheta23DeltaLeading /. \
subsNumu[aa], Qtheta23DeltaSeries /. subsNumu[aa]},
  {aa, 0, 2000}, Frame -> True,
  PlotStyle -> {{Black}, {Red, Dashed}, {Magenta, DotDashed}},
  FrameLabel -> {xlNumu, Qlab[Row[{th23, dcp}], numuF]},
  PlotLegends -> legend[{\"Full\", \"Approx.\", \"Num. Approx.\"}, {0.6, \
0.8}, 16],
  FrameStyle -> Black, BaseStyle -> {Black, FontFamily -> \"Times New \
Roman\", Bold, FontSize -> 20},
  PlotRange -> {{0, 2000}, {-0.22, 0.22}},
  Epilog -> {marker[\"\[FilledDownTriangle]\", {492, Qfull[2, iT23, iD] /. \
subsNumu[492]}, \"T2HK\", {610, -0.05}, 16, 16],
             marker[\"\[FilledUpTriangle]\", {520, Qfull[2, iT23, iD] /. \
subsNumu[520]}, \"DUNE\", {650, -0.02}, 16, 16],
             marker[\"\[FilledSquare]\", {1500, Qfull[2, iT23, iD] /. \
subsNumu[1500]}, \"ESSnuSB\", {1690, -0.1}, 16, 16]},
  AspectRatio -> 0.618, ImageSize -> Large]\
\>", "Input",
 CellChangeTimes->{{3.9988231643925796`*^9, 3.9988232050827627`*^9}, 
   3.998823301168294*^9},
 CellLabel->
  "In[868]:=",ExpressionUUID->"5ea9a00c-7a2d-4d01-9a95-470911d59563"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwVlnk8VO8Xx20h2hSFkLUolbKE4jmWrwpRkpCdkLLvS8o2lsRYZjD2JVkj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         "]]},
       Annotation[#, "Charting`Private`Tag$26236#1"]& ], 
      TagBox[
       {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwUWnk8lN8XtkQqhVLZy/ItJAmRinssIbtSIVvW7PsSkmWsMQZjGctkKckS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         "]]},
       Annotation[#, "Charting`Private`Tag$26236#2"]& ], 
      TagBox[
       {RGBColor[1, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
        Dashing[{0, Small, Small, Small}], LineBox[CompressedData["
1:eJwVmXk41N8Xx+1Cm/AtQkJFSWUrintEsi8lITtRIfu+ZB1LlrGMZawlUimy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         "]]},
       Annotation[#, "Charting`Private`Tag$26236#3"]& ]}, {}}, InsetBox[
     TemplateBox[{"\"Full\"", "\"Approx.\"", "\"Num. Approx.\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    20, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    20, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.086] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    20, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    20, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.086] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    20, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1], 
                    Dashing[{0, Small, Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    20, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1], 
                    Dashing[{0, Small, Small, Small}]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.086] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Times New Roman", FontSize -> 16}, Background -> 
         Automatic, StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                   ",", 
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> GrayLevel[0]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                   ",", 
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                   ",", 
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 1]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small", ",", "Small", ",", "Small"}], 
                    "}"}], "]"}]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                 ",", 
                 RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.6, 0.8}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->0.618,
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   BaseStyle->{
     GrayLevel[0], FontFamily -> "Times New Roman", Bold, FontSize -> 20},
   DisplayFunction->Identity,
   Epilog->{{
      InsetBox[
       FormBox[
        StyleBox["\"\[FilledDownTriangle]\"", 
         RGBColor[0, 0, 1], 16, StripOnInput -> False], TraditionalForm], {
       492, -0.03864045664353176}], 
      InsetBox[
       FormBox[
        StyleBox["\"T2HK\"", 
         RGBColor[0, 0, 1], 16, StripOnInput -> False], TraditionalForm], {
       610, -0.05}]}, {
      InsetBox[
       FormBox[
        StyleBox["\"\[FilledUpTriangle]\"", 
         RGBColor[0, 0, 1], 16, StripOnInput -> False], TraditionalForm], {
       520, -0.006084739271536773}], 
      InsetBox[
       FormBox[
        StyleBox["\"DUNE\"", 
         RGBColor[0, 0, 1], 16, StripOnInput -> False], TraditionalForm], {
       650, -0.02}]}, {
      InsetBox[
       FormBox[
        StyleBox["\"\[FilledSquare]\"", 
         RGBColor[0, 0, 1], 16, StripOnInput -> False], TraditionalForm], {
       1500, -0.0905005472359964}], 
      InsetBox[
       FormBox[
        StyleBox["\"ESSnuSB\"", 
         RGBColor[0, 0, 1], 16, StripOnInput -> False], TraditionalForm], {
       1690, -0.1}]}},
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       TagBox[
        TemplateBox[{
          StyleBox["\"Q\"", Italic, StripOnInput -> False], 
          TemplateBox[{
            SubscriptBox["\[Theta]", "23"], 
            SubscriptBox["\[Delta]", "CP"]}, "RowDefault"], 
          SubscriptBox["\[Nu]", "\[Mu]"]}, "Subsuperscript", SyntaxForm -> 
         SubsuperscriptBox], HoldForm], TraditionalForm], None}, {
      FormBox[
       TagBox[
        TemplateBox[{
          StyleBox["\"L\"", Italic, StripOnInput -> False], "\"/\"", 
          StyleBox["\"E\"", Italic, StripOnInput -> False], "\" [km/GeV]\""}, 
         "RowDefault"], HoldForm], TraditionalForm], None}},
   FrameStyle->GrayLevel[0],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->Large,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 2000.}, {-0.22, 0.22}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwVlnk8VO8Xx20h2hSFkLUolbKE4jmWrwpRkpCdkLLvS8o2lsRYZjD2JVkj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           "]]}, "Charting`Private`Tag$26236#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwUWnk8lN8XtkQqhVLZy/ItJAmRinssIbtSIVvW7PsSkmWsMQZjGctkKckS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           "]]}, "Charting`Private`Tag$26236#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 1], 
           Dashing[{0, Small, Small, Small}]], 
          Line[CompressedData["
1:eJwVmXk41N8Xx+1Cm/AtQkJFSWUrintEsi8lITtRIfu+ZB1LlrGMZawlUimy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           "]]}, "Charting`Private`Tag$26236#3"]}}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 0.618, 
      Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
      BaseStyle -> {
        GrayLevel[0], FontFamily -> "Times New Roman", Bold, FontSize -> 20}, 
      DisplayFunction :> Identity, Epilog -> {{
         Text[
          Style["\[FilledDownTriangle]", 
           RGBColor[0, 0, 1], 16], {492, -0.03864045664353176}], 
         Text[
          Style["T2HK", 
           RGBColor[0, 0, 1], 16], {610, -0.05}]}, {
         Text[
          Style["\[FilledUpTriangle]", 
           RGBColor[0, 0, 1], 16], {520, -0.006084739271536773}], 
         Text[
          Style["DUNE", 
           RGBColor[0, 0, 1], 16], {650, -0.02}]}, {
         Text[
          Style["\[FilledSquare]", 
           RGBColor[0, 0, 1], 16], {1500, -0.0905005472359964}], 
         Text[
          Style["ESSnuSB", 
           RGBColor[0, 0, 1], 16], {1690, -0.1}]}}, 
      Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
         HoldForm[
          Subsuperscript[
           Style["Q", Italic], 
           Row[{
             Subscript[$CellContext`\[Theta], 23], 
             Subscript[$CellContext`\[Delta], $CellContext`CP]}], 
           Subscript[$CellContext`\[Nu], $CellContext`\[Mu]]]], None}, {
         HoldForm[
          Row[{
            Style["L", Italic], "/", 
            Style["E", Italic], " [km/GeV]"}]], None}}, FrameStyle -> 
      GrayLevel[0], 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> Large, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0., 2000.}, {-0.22, 0.22}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[FontFamily -> "Times New Roman", FontSize -> 20, 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]], 
        Directive[FontFamily -> "Times New Roman", FontSize -> 20, 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]], 
        Directive[FontFamily -> "Times New Roman", FontSize -> 20, 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 1], 
         Dashing[{0, Small, Small, Small}]]}, {
       "Full", "Approx.", "Num. Approx."}, LegendMarkers -> None, 
       LabelStyle -> {FontFamily -> "Times New Roman", FontSize -> 16}, 
       LegendLayout -> "Column"]], {0.6, 0.8}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.9987632075510516`*^9, 3.9988215912301135`*^9, {3.998823172850197*^9, 
   3.9988232105511208`*^9}, {3.9988232803730235`*^9, 3.9988233057812357`*^9}, 
   3.9988269615026484`*^9, 3.9997444604307804`*^9, 3.999804503620867*^9, 
   4.0005906799283924`*^9, 4.0006034285457315`*^9, 4.0006035772147217`*^9, 
   4.000603802521542*^9, 4.0006042306862006`*^9},
 CellLabel->
  "Out[868]=",ExpressionUUID->"8c1bf084-d853-44f0-952e-0b00cf153d56"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Theta]23-\[Delta]: \[Nu] vs anti-\[Nu]", "Section",ExpressionUUID->"0684b0d1-77c1-494f-ba22-58749050dd39"],

Cell[CellGroupData[{

Cell["\<\
Plot[{Qfull[2, iT23, iD] /. subsNumu[aa], Qfull[2, iT23, iD] /. {d -> -212 \
Degree} /. subsNumu[aa] },
  {aa, 0, 2000}, Frame -> True,
  PlotStyle -> {{Black},{Purple, Dashed}},
  FrameLabel -> {xlNumu, Qlab[Row[{th23, dcp}], numuF]},
  PlotLegends -> legend[{\"\\!\\(\\*SubscriptBox[\\(\[Nu]\\), \\(\[Mu]\\)]\\)\
\", \"\\!\\(\\*SubscriptBox[OverscriptBox[\\(\[Nu]\\), \\(_\\)], \\(\[Mu]\\)]\
\\)\"}, {0.6, 0.8}, 22],
  FrameStyle -> Black, BaseStyle -> {Black, FontFamily -> \"Times New \
Roman\", Bold, FontSize -> 20},
  PlotRange -> {{0, 2000}, {-0.22, 0.22}},
  AspectRatio -> 0.618, ImageSize -> Large]\
\>", "Input",
 CellChangeTimes->{{3.9988232238027143`*^9, 3.9988232241470013`*^9}, {
  3.998823310051985*^9, 3.9988233116880093`*^9}, {3.9988233849830914`*^9, 
  3.9988234580511055`*^9}, {3.9988258179053893`*^9, 3.9988258291914067`*^9}, {
  3.9988262943246813`*^9, 3.998826297855086*^9}, {3.9988263543303347`*^9, 
  3.998826370106422*^9}, {3.9988265223983545`*^9, 3.9988265398165364`*^9}},
 CellLabel->
  "In[869]:=",ExpressionUUID->"046e9bc3-2c7f-47fe-a908-468ad5191ab3"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwVlnk8VO8Xx20h2hSFkLUolbKE4jmWrwpRkpCdkLLvS8o2lsRYZjD2JVkj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         "]]},
       Annotation[#, "Charting`Private`Tag$26339#1"]& ], 
      TagBox[
       {RGBColor[0.5, 0, 0.5], AbsoluteThickness[1.6], Opacity[1.], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVV3c81e8XR4iiIgohq75IKBLCc8xkk2QlWZGRvcne6xrXuHYlhFzjGskj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         "]]},
       Annotation[#, "Charting`Private`Tag$26339#2"]& ]}, {}}, InsetBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(\[Nu]\\), \\(\[Mu]\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(\[Nu]\\), \\(_\\)], \\(\[Mu]\
\\)]\\)\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    20, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    20, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.272] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    20, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", FontSize -> 
                    20, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.272] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Times New Roman", FontSize -> 22}, Background -> 
         Automatic, StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                   ",", 
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> GrayLevel[0]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                   ",", 
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.5, 0, 0.5]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                 ",", 
                 RowBox[{"FontSize", "\[Rule]", "22"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.6, 0.8}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->0.618,
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   BaseStyle->{
     GrayLevel[0], FontFamily -> "Times New Roman", Bold, FontSize -> 20},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       TagBox[
        TemplateBox[{
          StyleBox["\"Q\"", Italic, StripOnInput -> False], 
          TemplateBox[{
            SubscriptBox["\[Theta]", "23"], 
            SubscriptBox["\[Delta]", "CP"]}, "RowDefault"], 
          SubscriptBox["\[Nu]", "\[Mu]"]}, "Subsuperscript", SyntaxForm -> 
         SubsuperscriptBox], HoldForm], TraditionalForm], None}, {
      FormBox[
       TagBox[
        TemplateBox[{
          StyleBox["\"L\"", Italic, StripOnInput -> False], "\"/\"", 
          StyleBox["\"E\"", Italic, StripOnInput -> False], "\" [km/GeV]\""}, 
         "RowDefault"], HoldForm], TraditionalForm], None}},
   FrameStyle->GrayLevel[0],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->Large,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 2000.}, {-0.22, 0.22}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwVlnk8VO8Xx20h2hSFkLUolbKE4jmWrwpRkpCdkLLvS8o2lsRYZjD2JVkj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           "]]}, "Charting`Private`Tag$26339#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0.5, 0, 0.5], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwVV3c81e8XR4iiIgohq75IKBLCc8xkk2QlWZGRvcne6xrXuHYlhFzjGskj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           "]]}, "Charting`Private`Tag$26339#2"]}}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 0.618, 
      Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
      BaseStyle -> {
        GrayLevel[0], FontFamily -> "Times New Roman", Bold, FontSize -> 20}, 
      DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
         HoldForm[
          Subsuperscript[
           Style["Q", Italic], 
           Row[{
             Subscript[$CellContext`\[Theta], 23], 
             Subscript[$CellContext`\[Delta], $CellContext`CP]}], 
           Subscript[$CellContext`\[Nu], $CellContext`\[Mu]]]], None}, {
         HoldForm[
          Row[{
            Style["L", Italic], "/", 
            Style["E", Italic], " [km/GeV]"}]], None}}, FrameStyle -> 
      GrayLevel[0], 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> Large, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0., 2000.}, {-0.22, 0.22}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[FontFamily -> "Times New Roman", FontSize -> 20, 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]], 
        Directive[FontFamily -> "Times New Roman", FontSize -> 20, 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[0.5, 0, 0.5], 
         Dashing[{Small, Small}]]}, {
       "\!\(\*SubscriptBox[\(\[Nu]\), \(\[Mu]\)]\)", 
        "\!\(\*SubscriptBox[OverscriptBox[\(\[Nu]\), \(_\)], \(\[Mu]\)]\)"}, 
       LegendMarkers -> None, 
       LabelStyle -> {FontFamily -> "Times New Roman", FontSize -> 22}, 
       LegendLayout -> "Column"]], {0.6, 0.8}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.9987632141126704`*^9, 3.998821596923227*^9, 3.9988232320863895`*^9, 
   3.998823285813779*^9, 3.998823317855864*^9, {3.9988233928395452`*^9, 
   3.998823465459198*^9}, 3.9988258460037065`*^9, 3.998826380994093*^9, {
   3.9988265335791693`*^9, 3.9988265497984753`*^9}, 3.998826969943925*^9, 
   3.9997444688398075`*^9, 3.999804521642007*^9, 4.000590696978794*^9, 
   4.0006034487295275`*^9, 4.000603598643109*^9, 4.0006038234795876`*^9, 
   4.000604250772746*^9},
 CellLabel->
  "Out[869]=",ExpressionUUID->"9d4f8793-7ddb-4464-a11e-7ce99e25d7f6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Revision calculations", "Chapter",
 CellChangeTimes->{{3.9988269290214157`*^9, 
  3.998826929737016*^9}},ExpressionUUID->"1a3feb5e-bc24-4eb5-b5bf-\
06739c084bc4"],

Cell["\<\
Reproduction of the paper benchmark, SLD incompatibility, spectrum/rank/null \
directions, Holevo bound, neutrino+antineutrino, and L/E scan.\
\>", "Text",
 CellChangeTimes->{{4.00059048495383*^9, 
  4.0005904909987497`*^9}},ExpressionUUID->"ea446dbd-a07c-46d3-9bd2-\
b453b974da2e"],

Cell["\<\
(* ---- full 6x6 Re/Im Qc matrices (derivatives computed once) ---- *)
qfiMatrix[flavor_] := Module[{pr, pi, a, b, ReA, ImA},
  {pr, pi} = stateRI[flavor];
  a = Table[D[pr, params[[i]]], {i, 6}];
  b = Table[D[pi, params[[i]]], {i, 6}];
  ReA = Table[a[[i]] . pr + b[[i]] . pi, {i, 6}];
  ImA = Table[a[[i]] . pi - b[[i]] . pr, {i, 6}];
  {Table[4 ((a[[i]] . a[[j]] + b[[i]] . b[[j]]) - (ReA[[i]] ReA[[j]] + \
ImA[[i]] ImA[[j]])), {i, 6}, {j, 6}],
   Table[4 ((a[[i]] . b[[j]] - b[[i]] . a[[j]]) - (ImA[[i]] ReA[[j]] - \
ReA[[i]] ImA[[j]])), {i, 6}, {j, 6}]}];\
\>", "Input",
 CellLabel->
  "In[870]:=",ExpressionUUID->"f9a1e303-2f28-476b-8e4f-83925b74da45"],

Cell[CellGroupData[{

Cell["Reproduction of the paper benchmark", "Section",ExpressionUUID->"84cf2a43-e40b-4022-991f-9588a62a7086"],

Cell[CellGroupData[{

Cell["\<\
Qmu = qfiMatrix[2][[1]] /. bm /. {Leff -> 520*5.068};
QfMu = qfiMatrix[2] /. bm /. {Leff -> 520*5.068};
Print[\"nu_mu diagonal QFIM at DUNE (L/E = 520 km/GeV):\"];
Print[Diagonal[Qmu]];
Print[\"paper (Eq. 3.26): {0.0141, 7.52, 15.4, 0.156, 1.70e6, 1.72e6}\"];
Print[\"full 6x6 QFIM:\"];
Print[Chop[Qmu, 10^-9] // MatrixForm];\
\>", "Input",
 CellChangeTimes->{{4.0005906293186207`*^9, 4.000590629898649*^9}},
 CellLabel->
  "In[872]:=",ExpressionUUID->"a6a18004-4fe3-4161-804a-60cdf9f508e7"],

Cell[CellGroupData[{

Cell[BoxData["\<\"nu_mu diagonal QFIM at DUNE (L/E = 520 km/GeV):\"\>"], \
"Print",
 CellChangeTimes->{4.0006035993995266`*^9, 4.000603824319654*^9, 
  4.000604251564814*^9},
 CellLabel->
  "During evaluation of \
In[872]:=",ExpressionUUID->"cb7a69b7-442f-4b04-b1e6-2ec66703d5ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.014120664008857437`", ",", "7.518435112810246`", ",", 
   "15.367117211111925`", ",", "0.15628012765665295`", ",", 
   "1.7003642876074668`*^6", ",", "1.724950955825224`*^6"}], "}"}]], "Print",
 CellChangeTimes->{4.0006035993995266`*^9, 4.000603824319654*^9, 
  4.000604251569997*^9},
 CellLabel->
  "During evaluation of \
In[872]:=",ExpressionUUID->"0c5e34d7-4fde-4931-8c3e-d8a4d5326939"],

Cell[BoxData["\<\"paper (Eq. 3.26): {0.0141, 7.52, 15.4, 0.156, 1.70e6, \
1.72e6}\"\>"], "Print",
 CellChangeTimes->{4.0006035993995266`*^9, 4.000603824319654*^9, 
  4.0006042515797462`*^9},
 CellLabel->
  "During evaluation of \
In[872]:=",ExpressionUUID->"1db5bbc1-0f58-4417-b592-9fdeab26186a"],

Cell[BoxData["\<\"full 6x6 QFIM:\"\>"], "Print",
 CellChangeTimes->{4.0006035993995266`*^9, 4.000603824319654*^9, 
  4.0006042515797462`*^9},
 CellLabel->
  "During evaluation of \
In[872]:=",ExpressionUUID->"428909fc-d577-4452-ad55-99a364cbde62"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.014120664008857437`", "0.07850221350425537`", 
      "0.012709926231618806`", "0.03403270936392545`", 
      RowBox[{"-", "16.06045708776037`"}], "102.64601285883015`"},
     {"0.07850221350425537`", "7.518435112810246`", 
      RowBox[{"-", "1.31142558871967`"}], "0.006289296169331597`", 
      "1385.762797920786`", 
      RowBox[{"-", "3.486581367257372`"}]},
     {"0.012709926231618806`", 
      RowBox[{"-", "1.31142558871967`"}], "15.367117211111925`", 
      RowBox[{"-", "0.006084739271536691`"}], "252.751121056052`", 
      RowBox[{"-", "31.49112636537643`"}]},
     {"0.03403270936392545`", "0.006289296169331597`", 
      RowBox[{"-", "0.006084739271536691`"}], "0.15628012765665295`", 
      "226.64754243793516`", "9.890828599180466`"},
     {
      RowBox[{"-", "16.06045708776037`"}], "1385.762797920786`", 
      "252.751121056052`", "226.64754243793516`", "1.7003642876074668`*^6", 
      RowBox[{"-", "1.3664766148659957`*^6"}]},
     {"102.64601285883015`", 
      RowBox[{"-", "3.486581367257372`"}], 
      RowBox[{"-", "31.49112636537643`"}], "9.890828599180466`", 
      RowBox[{"-", "1.3664766148659957`*^6"}], "1.724950955825224`*^6"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{4.0006035993995266`*^9, 4.000603824319654*^9, 
  4.0006042515897923`*^9},
 CellLabel->
  "During evaluation of \
In[872]:=",ExpressionUUID->"e2d8f406-4ab1-4c85-ba1e-23d39fb26637"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SLD incompatibility", "Section",ExpressionUUID->"ca63c73a-18c9-476a-8590-00b9e00d8f0f"],

Cell[CellGroupData[{

Cell["\<\
(* U_ij = Im Qc_ij = Im Tr(rho L_i L_j);  the SLD-Cramer-Rao bound is
   attainable iff U = 0, which fails at DUNE for (theta23, delta). *)
QfE = qfiMatrix[1] /. bm /. {Leff -> 520*5.068};
Umu = QfMu[[2]];
Ue  = QfE[[2]];
Print[\"U (nu_mu), rows = {t12,t13,t23,d,D21,D31}:\"];
Print[Chop[Umu, 10^-9] // MatrixForm];
Print[\"U (nu_e):\"];
Print[Chop[Ue, 10^-9] // MatrixForm];
Print[\"U[theta23,delta] : nu_mu = \", Umu[[3, 4]], \"   nu_e = \", Ue[[3, \
4]]];
Print[\"U[theta13,delta] : nu_e = \", Ue[[2, 4]]];\
\>", "Input",
 CellLabel->
  "In[879]:=",ExpressionUUID->"519fa589-4603-447f-a3a7-6a4b10ebc498"],

Cell[CellGroupData[{

Cell[BoxData["\<\"U (nu_mu), rows = {t12,t13,t23,d,D21,D31}:\"\>"], "Print",
 CellChangeTimes->{3.998763214757214*^9, 3.9988215974592347`*^9, 
  3.9988232862949705`*^9, 3.9988269705147376`*^9, 3.9997444693613997`*^9, 
  3.9998045227616525`*^9, 4.000590697958538*^9, 4.0006034498493757`*^9, 
  4.00060359972962*^9, 4.0006038246996393`*^9, 4.000604251839897*^9},
 CellLabel->
  "During evaluation of \
In[879]:=",ExpressionUUID->"a9a68c53-bc05-43cc-a9ea-8f3c6cc33c07"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0.17798684741310733`", "0.337923378854644`", 
      RowBox[{"-", "0.011915199989605947`"}], "26.317144978365373`", "0"},
     {
      RowBox[{"-", "0.17798684741310733`"}], "0", 
      RowBox[{"-", "0.11013278998156817`"}], 
      RowBox[{"-", "1.0516085642169222`"}], 
      RowBox[{"-", "2219.206320108349`"}], "805.2984267286981`"},
     {
      RowBox[{"-", "0.337923378854644`"}], "0.11013278998156817`", "0", 
      RowBox[{"-", "0.18880223252675682`"}], "3834.229030876997`", 
      RowBox[{"-", "5120.8887320848135`"}]},
     {"0.011915199989605947`", "1.0516085642169222`", "0.18880223252675682`", 
      "0", "198.71755447134635`", "6.3960723617285495`"},
     {
      RowBox[{"-", "26.317144978365373`"}], "2219.206320108349`", 
      RowBox[{"-", "3834.229030876997`"}], 
      RowBox[{"-", "198.71755447134635`"}], "0", "0"},
     {"0", 
      RowBox[{"-", "805.2984267286981`"}], "5120.8887320848135`", 
      RowBox[{"-", "6.3960723617285495`"}], "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.998763214757214*^9, 3.9988215974592347`*^9, 
  3.9988232862949705`*^9, 3.9988269705147376`*^9, 3.9997444693613997`*^9, 
  3.9998045227616525`*^9, 4.000590697958538*^9, 4.0006034498493757`*^9, 
  4.00060359972962*^9, 4.0006038246996393`*^9, 4.000604251844692*^9},
 CellLabel->
  "During evaluation of \
In[879]:=",ExpressionUUID->"48cb682c-c5f9-4f25-9f08-a60720974615"],

Cell[BoxData["\<\"U (nu_e):\"\>"], "Print",
 CellChangeTimes->{3.998763214757214*^9, 3.9988215974592347`*^9, 
  3.9988232862949705`*^9, 3.9988269705147376`*^9, 3.9997444693613997`*^9, 
  3.9998045227616525`*^9, 4.000590697958538*^9, 4.0006034498493757`*^9, 
  4.00060359972962*^9, 4.0006038246996393`*^9, 4.0006042518497653`*^9},
 CellLabel->
  "During evaluation of \
In[879]:=",ExpressionUUID->"18a18655-698b-43cc-beed-bc06fdc95583"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", "0.10830346452038414`"}], "0.04004135141780036`", 
      "0.000791199050224279`", 
      RowBox[{"-", "11.72953248906547`"}], "0"},
     {"0.10830346452038414`", "0", "0.29455283665694487`", 
      "2.2515795713523183`", "481.8558162822386`", 
      RowBox[{"-", "1554.0354693715417`"}]},
     {
      RowBox[{"-", "0.04004135141780036`"}], 
      RowBox[{"-", "0.29455283665694487`"}], "0", "0.026133532686402935`", 
      RowBox[{"-", "608.5796810550195`"}], 
      RowBox[{"-", "15.119953420582558`"}]},
     {
      RowBox[{"-", "0.000791199050224279`"}], 
      RowBox[{"-", "2.2515795713523183`"}], 
      RowBox[{"-", "0.026133532686402935`"}], "0", "0.028395191615210535`", 
      "15.726980590885084`"},
     {"11.72953248906547`", 
      RowBox[{"-", "481.8558162822386`"}], "608.5796810550195`", 
      RowBox[{"-", "0.028395191615210535`"}], "0", "0"},
     {"0", "1554.0354693715417`", "15.119953420582558`", 
      RowBox[{"-", "15.726980590885084`"}], "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.998763214757214*^9, 3.9988215974592347`*^9, 
  3.9988232862949705`*^9, 3.9988269705147376`*^9, 3.9997444693613997`*^9, 
  3.9998045227616525`*^9, 4.000590697958538*^9, 4.0006034498493757`*^9, 
  4.00060359972962*^9, 4.0006038246996393`*^9, 4.000604251862434*^9},
 CellLabel->
  "During evaluation of \
In[879]:=",ExpressionUUID->"ea029f82-81f3-4cd9-9add-49dc8eedec34"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U[theta23,delta] : nu_mu = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.18880223252675682`"}], 
   "\[InvisibleSpace]", "\<\"   nu_e = \"\>", "\[InvisibleSpace]", 
   "0.026133532686402935`"}],
  SequenceForm[
  "U[theta23,delta] : nu_mu = ", -0.18880223252675682`, "   nu_e = ", 
   0.026133532686402935`],
  Editable->False]], "Print",
 CellChangeTimes->{3.998763214757214*^9, 3.9988215974592347`*^9, 
  3.9988232862949705`*^9, 3.9988269705147376`*^9, 3.9997444693613997`*^9, 
  3.9998045227616525`*^9, 4.000590697958538*^9, 4.0006034498493757`*^9, 
  4.00060359972962*^9, 4.0006038246996393`*^9, 4.000604251862434*^9},
 CellLabel->
  "During evaluation of \
In[879]:=",ExpressionUUID->"37e25445-c02e-40b6-8123-6d45dcabdebf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U[theta13,delta] : nu_e = \"\>", "\[InvisibleSpace]", 
   "2.2515795713523183`"}],
  SequenceForm["U[theta13,delta] : nu_e = ", 2.2515795713523183`],
  Editable->False]], "Print",
 CellChangeTimes->{3.998763214757214*^9, 3.9988215974592347`*^9, 
  3.9988232862949705`*^9, 3.9988269705147376`*^9, 3.9997444693613997`*^9, 
  3.9998045227616525`*^9, 4.000590697958538*^9, 4.0006034498493757`*^9, 
  4.00060359972962*^9, 4.0006038246996393`*^9, 4.000604251869812*^9},
 CellLabel->
  "During evaluation of \
In[879]:=",ExpressionUUID->"bb70dae9-94df-4fee-8609-58cd650c72c0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Spectrum, rank, and null directions", "Section",ExpressionUUID->"a751b237-355b-4e0f-88f8-9c5a6a9ef34b"],

Cell[CellGroupData[{

Cell["\<\
(* a pure state in 3d Hilbert space has rank <= 4, so two eigenvalues of the
   6x6 QFIM are exactly zero (intrinsic singularity). *)
sortedEig[M_] := Module[{ev, V, ord}, {ev, V} = Eigensystem[N[M]]; ord = \
Ordering[ev]; {ev[[ord]], V[[ord]]}];
{evMu, VMu} = sortedEig[Qmu];
svMu = SingularValueList[Qmu, Tolerance -> 0];
Print[\"nu_mu eigenvalues (ascending): \", evMu];
Print[\"nu_mu singular values (descending): \", svMu];
Print[\"nu_mu 2-norm condition number: \", svMu[[1]]/svMu[[-1]]];
Print[\"nu_mu numerical rank: \", Length[svMu]];
Print[\"nu_mu null directions (two smallest eigenvectors):\"];
Print[Chop[VMu[[1]], 10^-3] . params];
Print[Chop[VMu[[2]], 10^-3] . params];\
\>", "Input",
 CellLabel->
  "In[889]:=",ExpressionUUID->"fb98a2f2-41f3-402a-9de5-0e2078a68ec0"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"nu_mu eigenvalues (ascending): \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "6.4821450462687304`*^-18", ",", "2.8156137898710423`*^-15", ",", 
     "4.193759355845457`", ",", "15.579898135945239`", ",", 
     "346128.65907500655`", ",", "3.079189866653305`*^6"}], "}"}]}],
  SequenceForm[
  "nu_mu eigenvalues (ascending): ", {6.4821450462687304`*^-18, 
   2.8156137898710423`*^-15, 4.193759355845457, 15.579898135945239`, 
   346128.65907500655`, 3.079189866653305*^6}],
  Editable->False]], "Print",
 CellChangeTimes->{3.99876321479782*^9, 3.9988215974813166`*^9, 
  3.998823286313939*^9, 3.9988269705373325`*^9, 3.999744469384963*^9, 
  3.9998045228998737`*^9, 4.000590697993472*^9, 4.0006034499544764`*^9, 
  4.000603599789649*^9, 4.0006038248096704`*^9, 4.0006042519070106`*^9},
 CellLabel->
  "During evaluation of \
In[889]:=",ExpressionUUID->"6ab6311d-2718-456f-90eb-10c5446b591b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"nu_mu singular values (descending): \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "3.079189866653307`*^6", ",", "346128.65907500783`", ",", 
     "15.579898135945351`", ",", "4.193759355850066`", ",", 
     "3.02977516804752`*^-13", ",", "4.0764220514356`*^-15"}], "}"}]}],
  SequenceForm[
  "nu_mu singular values (descending): ", {3.079189866653307*^6, 
   346128.65907500783`, 15.579898135945351`, 4.193759355850066, 
   3.02977516804752*^-13, 4.0764220514356*^-15}],
  Editable->False]], "Print",
 CellChangeTimes->{3.99876321479782*^9, 3.9988215974813166`*^9, 
  3.998823286313939*^9, 3.9988269705373325`*^9, 3.999744469384963*^9, 
  3.9998045228998737`*^9, 4.000590697993472*^9, 4.0006034499544764`*^9, 
  4.000603599789649*^9, 4.0006038248096704`*^9, 4.0006042519100266`*^9},
 CellLabel->
  "During evaluation of \
In[889]:=",ExpressionUUID->"5a99fb58-1c8c-4214-a50c-53a42ee788f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"nu_mu 2-norm condition number: \"\>", "\[InvisibleSpace]", 
   "7.553658153647028`*^20"}],
  SequenceForm["nu_mu 2-norm condition number: ", 7.553658153647028*^20],
  Editable->False]], "Print",
 CellChangeTimes->{3.99876321479782*^9, 3.9988215974813166`*^9, 
  3.998823286313939*^9, 3.9988269705373325`*^9, 3.999744469384963*^9, 
  3.9998045228998737`*^9, 4.000590697993472*^9, 4.0006034499544764`*^9, 
  4.000603599789649*^9, 4.0006038248096704`*^9, 4.0006042519221015`*^9},
 CellLabel->
  "During evaluation of \
In[889]:=",ExpressionUUID->"91347bee-2de4-4d0d-b4ba-aafdd5cfe2c0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"nu_mu numerical rank: \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["nu_mu numerical rank: ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.99876321479782*^9, 3.9988215974813166`*^9, 
  3.998823286313939*^9, 3.9988269705373325`*^9, 3.999744469384963*^9, 
  3.9998045228998737`*^9, 4.000590697993472*^9, 4.0006034499544764`*^9, 
  4.000603599789649*^9, 4.0006038248096704`*^9, 4.0006042519259295`*^9},
 CellLabel->
  "During evaluation of \
In[889]:=",ExpressionUUID->"f711d853-bd1d-462e-b4c0-e9e8782ecc45"],

Cell[BoxData["\<\"nu_mu null directions (two smallest eigenvectors):\"\>"], \
"Print",
 CellChangeTimes->{3.99876321479782*^9, 3.9988215974813166`*^9, 
  3.998823286313939*^9, 3.9988269705373325`*^9, 3.999744469384963*^9, 
  3.9998045228998737`*^9, 4.000590697993472*^9, 4.0006034499544764`*^9, 
  4.000603599789649*^9, 4.0006038248096704`*^9, 4.0006042519259295`*^9},
 CellLabel->
  "During evaluation of \
In[889]:=",ExpressionUUID->"83f28ab7-2f9d-4e5b-9517-1f8541f14a83"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "0.3070515234171997`"}], " ", "d"}], "+", 
  RowBox[{"0.9514022692144392`", " ", "t12"}], "-", 
  RowBox[{"0.02317025812632198`", " ", "t13"}], "-", 
  RowBox[{"0.004027210364748912`", " ", "t23"}]}]], "Print",
 CellChangeTimes->{3.99876321479782*^9, 3.9988215974813166`*^9, 
  3.998823286313939*^9, 3.9988269705373325`*^9, 3.999744469384963*^9, 
  3.9998045228998737`*^9, 4.000590697993472*^9, 4.0006034499544764`*^9, 
  4.000603599789649*^9, 4.0006038248096704`*^9, 4.0006042519298058`*^9},
 CellLabel->
  "During evaluation of \
In[889]:=",ExpressionUUID->"3d3e1106-6f55-48c5-90a6-eeb5b04c1077"],

Cell[BoxData[
 RowBox[{
  RowBox[{"0.9432322344004588`", " ", "d"}], "+", 
  RowBox[{"0.30751652166713045`", " ", "t12"}], "+", 
  RowBox[{"0.12377265245354464`", " ", "t13"}], "+", 
  RowBox[{"0.020642296571631025`", " ", "t23"}]}]], "Print",
 CellChangeTimes->{3.99876321479782*^9, 3.9988215974813166`*^9, 
  3.998823286313939*^9, 3.9988269705373325`*^9, 3.999744469384963*^9, 
  3.9998045228998737`*^9, 4.000590697993472*^9, 4.0006034499544764`*^9, 
  4.000603599789649*^9, 4.0006038248096704`*^9, 4.00060425193465*^9},
 CellLabel->
  "During evaluation of \
In[889]:=",ExpressionUUID->"c318be8d-1dc7-408b-9c05-94dc4d767769"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Holevo bound for (\[Theta]23, \[Delta])", "Section",ExpressionUUID->"b3041044-9f94-49fe-92ba-f58cae7af779"],

Cell[CellGroupData[{

Cell["\<\
F2 = Qmu[[{3, 4}, {3, 4}]];
uuv = Umu[[3, 4]];
Uu = {{0, uuv}, {-uuv, 0}};
Finv = Inverse[F2];
CSLD = Tr[Finv];
gap = Total[SingularValueList[Finv . Uu . Finv]];
Print[\"C_SLD = \", CSLD];
Print[\"extra  = \", gap];
Print[\"C_Holevo = \", CSLD + gap];
Print[\"ratio C_Holevo/C_SLD = \", (CSLD + gap)/CSLD];\
\>", "Input",
 CellLabel->
  "In[900]:=",ExpressionUUID->"92e8ff29-a5c2-49e2-8c60-8709e2be75f7"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"C_SLD = \"\>", "\[InvisibleSpace]", "6.46393987483225`"}],
  SequenceForm["C_SLD = ", 6.46393987483225],
  Editable->False]], "Print",
 CellChangeTimes->{3.998763214844133*^9, 3.99882159750555*^9, 
  3.998823286331951*^9, 3.998826970561002*^9, 3.9997444694091153`*^9, 
  3.999804522975752*^9, 4.0005906980584297`*^9, 4.0006034499896126`*^9, 
  4.000603599832961*^9, 4.0006038248462906`*^9, 4.0006042519440317`*^9},
 CellLabel->
  "During evaluation of \
In[900]:=",ExpressionUUID->"9f02d18a-84c3-4212-8a4d-4b07584584f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"extra  = \"\>", "\[InvisibleSpace]", "0.1572344316973935`"}],
  SequenceForm["extra  = ", 0.1572344316973935],
  Editable->False]], "Print",
 CellChangeTimes->{3.998763214844133*^9, 3.99882159750555*^9, 
  3.998823286331951*^9, 3.998826970561002*^9, 3.9997444694091153`*^9, 
  3.999804522975752*^9, 4.0005906980584297`*^9, 4.0006034499896126`*^9, 
  4.000603599832961*^9, 4.0006038248462906`*^9, 4.0006042519440317`*^9},
 CellLabel->
  "During evaluation of \
In[900]:=",ExpressionUUID->"5ed8eb34-d02c-42cc-9aa7-b690a704895e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"C_Holevo = \"\>", "\[InvisibleSpace]", "6.621174306529643`"}],
  SequenceForm["C_Holevo = ", 6.621174306529643],
  Editable->False]], "Print",
 CellChangeTimes->{3.998763214844133*^9, 3.99882159750555*^9, 
  3.998823286331951*^9, 3.998826970561002*^9, 3.9997444694091153`*^9, 
  3.999804522975752*^9, 4.0005906980584297`*^9, 4.0006034499896126`*^9, 
  4.000603599832961*^9, 4.0006038248462906`*^9, 4.0006042519554453`*^9},
 CellLabel->
  "During evaluation of \
In[900]:=",ExpressionUUID->"cce5792a-0063-4e89-a468-6885fbaf54cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ratio C_Holevo/C_SLD = \"\>", "\[InvisibleSpace]", 
   "1.024324859875259`"}],
  SequenceForm["ratio C_Holevo/C_SLD = ", 1.024324859875259],
  Editable->False]], "Print",
 CellChangeTimes->{3.998763214844133*^9, 3.99882159750555*^9, 
  3.998823286331951*^9, 3.998826970561002*^9, 3.9997444694091153`*^9, 
  3.999804522975752*^9, 4.0005906980584297`*^9, 4.0006034499896126`*^9, 
  4.000603599832961*^9, 4.0006038248462906`*^9, 4.0006042519554453`*^9},
 CellLabel->
  "During evaluation of \
In[900]:=",ExpressionUUID->"5fc8f3ca-3721-48ec-b703-cb304382f04d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Neutrino + antineutrino combination", "Section",ExpressionUUID->"d855d479-9f35-4373-8baf-2a4a5e50e380"],

Cell[CellGroupData[{

Cell["\<\
(* antineutrino: delta -> -delta;  combining independent data adds QFIMs *)
QnuMu  = Re[QfMu[[1]]];
QanuMu = qfiMatrix[2][[1]] /. {d -> -212 Degree} /. bm /. {Leff -> \
520*5.068};
QsumMu = QnuMu + QanuMu;
Print[\"eigenvalues of Q_nu + Q_nubar (nu_mu, dimensionless):\"];
fac = 520*5.068/2;
Jd = DiagonalMatrix[{1, 1, 1, 1, 1/fac, 1/fac}];
Print[Sort[N[Eigenvalues[Jd . QsumMu . Jd]]]];\
\>", "Input",
 CellChangeTimes->{4.000604170141822*^9},
 CellLabel->
  "In[910]:=",ExpressionUUID->"37a9b0a1-4f88-464b-83c7-319382bbc58d"],

Cell[CellGroupData[{

Cell[BoxData["\<\"eigenvalues of Q_nu + Q_nubar (nu_mu, \
dimensionless):\"\>"], "Print",
 CellChangeTimes->{3.998763215026434*^9, 3.998821597653804*^9, 
  3.9988232864713745`*^9, 3.9988269707018976`*^9, 3.999744469545139*^9, 
  3.999804523322997*^9, 4.0005906983784113`*^9, 4.0006034502874937`*^9, 
  4.000603600153839*^9, 4.000603825233469*^9, 4.0006042524997673`*^9},
 CellLabel->
  "During evaluation of \
In[910]:=",ExpressionUUID->"3691c83f-eaf6-491d-8582-00f6648b2308"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00002977654036692522`", ",", "0.07326467569433162`", ",", 
   "0.643692314274277`", ",", "3.567855247112422`", ",", 
   "14.617443357938601`", ",", "31.154689890795737`"}], "}"}]], "Print",
 CellChangeTimes->{3.998763215026434*^9, 3.998821597653804*^9, 
  3.9988232864713745`*^9, 3.9988269707018976`*^9, 3.999744469545139*^9, 
  3.999804523322997*^9, 4.0005906983784113`*^9, 4.0006034502874937`*^9, 
  4.000603600153839*^9, 4.000603825233469*^9, 4.0006042525097866`*^9},
 CellLabel->
  "During evaluation of \
In[910]:=",ExpressionUUID->"469ebff5-4dd4-448d-9207-f12cf21d61aa"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["L/E dependence of the rank", "Section",ExpressionUUID->"96820593-4d00-4001-baac-a54058469ec9"],

Cell[CellGroupData[{

Cell["\<\
(* the two smallest eigenvalues stay ~0 for all L/E -> rank 4 is intrinsic;
   the symbolic matrix is built once, then reused at each L/E *)
QmatSym = qfiMatrix[2][[1]];
Table[Block[{QfL = QmatSym /. bm /. {Leff -> LE*5.068}, w},
   w = Sort[Eigenvalues[QfL]];
   {LE, Chop[w[[1]], 10^-8], Chop[w[[2]], 10^-8]}],
  {LE, {50, 200, 520, 1000, 1500, 3000, 5000, 10000}}] // TableForm\
\>", "Input",
 CellLabel->
  "In[918]:=",ExpressionUUID->"8b03cc56-f9cd-4305-881c-e72152a4ba76"],

Cell[BoxData[
 TagBox[GridBox[{
    {"50", "0", "0"},
    {"200", "0", "0"},
    {"520", "0", "0"},
    {"1000", "0", "0"},
    {"1500", "0", "0"},
    {"3000", "0", "0"},
    {"5000", "0", "0"},
    {"10000", "0", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9987632160541663`*^9, 3.998821598651106*^9, 
  3.998823287267005*^9, 3.9988269715516615`*^9, 3.999744470414485*^9, 
  3.9998045252730465`*^9, 4.0005907000986567`*^9, 4.000603452349707*^9, 
  4.0006036022446904`*^9, 4.000603827436139*^9, 4.0006042545399833`*^9},
 CellLabel->
  "Out[920]//TableForm=",ExpressionUUID->"aa8b27df-ddd5-41f7-ba7d-\
abd7c471b911"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1070.25, 597.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>0.9 Inherited,
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a96e76c4-a8ca-46ba-a48d-854716098b57"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 145, 2, 143, "Title",ExpressionUUID->"ed06b4ef-9688-4788-b122-07342a587029"],
Cell[728, 26, 373, 8, 31, "Text",ExpressionUUID->"2df9b10e-9116-416d-900a-ffbee873e319"],
Cell[CellGroupData[{
Cell[1126, 38, 119, 0, 59, "Section",ExpressionUUID->"8055c10a-a141-4b39-80ef-06026b308238"],
Cell[1248, 40, 576, 10, 52, "Text",ExpressionUUID->"8f9f35a8-49dc-476b-8e7e-834b8da53e80"],
Cell[1827, 52, 2020, 46, 591, "Input",ExpressionUUID->"3a4362e1-d9ef-4a53-b673-8c8d98d489a2"],
Cell[3850, 100, 605, 11, 72, "Text",ExpressionUUID->"0e22a946-861c-41c8-983a-b0cbf12176a6"],
Cell[4458, 113, 865, 18, 204, "Input",ExpressionUUID->"063a81b4-d844-466a-8bd7-9c696c296a50"],
Cell[5326, 133, 183, 3, 31, "Text",ExpressionUUID->"f2ea4b1c-3096-4c92-925b-a2c10a597ee7"],
Cell[5512, 138, 1645, 37, 413, "Input",ExpressionUUID->"b8fd6ad7-d65a-41fb-8109-4d3654c3154b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7194, 180, 131, 0, 59, "Section",ExpressionUUID->"0354ec62-22a1-4f34-a5dc-3693abab6c3b"],
Cell[7328, 182, 381, 6, 52, "Text",ExpressionUUID->"74a46a96-f360-43e1-9ca3-1fd3331f76d3"],
Cell[7712, 190, 1308, 26, 264, "Input",ExpressionUUID->"6356dea3-7680-4a19-9129-34d5915051a7"],
Cell[9023, 218, 121, 0, 31, "Text",ExpressionUUID->"d92b5745-8df9-4020-8780-c8def3c8ac62"],
Cell[CellGroupData[{
Cell[9169, 222, 814, 18, 174, "Input",ExpressionUUID->"08ccbe90-6556-4085-97c2-c48c3331020e"],
Cell[9986, 242, 56409, 1497, 256, "Output",ExpressionUUID->"5ea5ec90-c516-4d72-832d-5996731308bb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66444, 1745, 85, 0, 62, "Chapter",ExpressionUUID->"bcfae414-3650-4f41-957c-d481a82815fc"],
Cell[CellGroupData[{
Cell[66554, 1749, 84, 0, 59, "Section",ExpressionUUID->"108a5e5e-46d9-4ea1-8a9d-02a9d8887e44"],
Cell[CellGroupData[{
Cell[66663, 1753, 1172, 21, 159, "Input",ExpressionUUID->"e3ea5e5b-3cde-4c7a-9427-d13879ff736a"],
Cell[67838, 1776, 79288, 1347, 284, "Output",ExpressionUUID->"7d0a8620-e697-46f9-8e93-f1ffa994c583"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[147175, 3129, 82, 0, 59, "Section",ExpressionUUID->"251fa766-8f09-465b-a3cd-967e6bf5718d"],
Cell[CellGroupData[{
Cell[147282, 3133, 960, 18, 159, "Input",ExpressionUUID->"3855ddd2-477c-48dc-8dd1-6a8628dbd02c"],
Cell[148245, 3153, 80161, 1365, 282, "Output",ExpressionUUID->"9b7b2523-96a1-4f28-a9a3-d1994a925d85"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[228455, 4524, 95, 0, 59, "Section",ExpressionUUID->"c63b138d-874f-49e7-ac9f-9d680a250137"],
Cell[CellGroupData[{
Cell[228575, 4528, 859, 17, 144, "Input",ExpressionUUID->"02e1d457-88a4-4945-959a-a3f7443d2273"],
Cell[229437, 4547, 45191, 777, 276, "Output",ExpressionUUID->"e9717fae-bcb5-49a3-b278-12d44d518527"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[274677, 5330, 102, 0, 59, "Section",ExpressionUUID->"e9c105db-0fb1-4b57-b92a-ac782433d2ad"],
Cell[CellGroupData[{
Cell[274804, 5334, 927, 17, 144, "Input",ExpressionUUID->"3e897c40-ccbd-4918-b345-f63e17c1c489"],
Cell[275734, 5353, 11094, 220, 279, "Output",ExpressionUUID->"4acf533e-e4ab-4325-97e4-e62af7b9b9e7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[286889, 5580, 89, 0, 62, "Chapter",ExpressionUUID->"0096719e-131b-45d9-9d1c-4e8ef8f6772d"],
Cell[CellGroupData[{
Cell[287003, 5584, 82, 0, 59, "Section",ExpressionUUID->"b75dce8b-0f9d-49e6-a7ff-1cd45acda3b4"],
Cell[CellGroupData[{
Cell[287110, 5588, 981, 19, 174, "Input",ExpressionUUID->"afaae1c2-23f3-487a-a18d-482cb65b780b"],
Cell[288094, 5609, 70505, 1260, 263, "Output",ExpressionUUID->"642218b0-77d7-4874-8869-6338bc556924"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[358648, 6875, 84, 0, 59, "Section",ExpressionUUID->"b306b869-a1aa-4e39-838b-8a1c576c848f"],
Cell[CellGroupData[{
Cell[358757, 6879, 565, 13, 130, "Input",ExpressionUUID->"43fd6d6e-f60e-4226-b1ef-12bcd1adf40d"],
Cell[359325, 6894, 66648, 1179, 282, "Output",ExpressionUUID->"771c4fb0-bf21-40dc-8542-7ca1debfc2b3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[426022, 8079, 84, 0, 59, "Section",ExpressionUUID->"8d209e83-e40f-4162-81f5-4a125b539c07"],
Cell[CellGroupData[{
Cell[426131, 8083, 567, 12, 130, "Input",ExpressionUUID->"43dcb517-7970-444b-ab48-11fcb889297d"],
Cell[426701, 8097, 55016, 985, 272, "Output",ExpressionUUID->"bcd4ce5e-fd30-492b-bf32-7b17e29ad667"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[481766, 9088, 84, 0, 59, "Section",ExpressionUUID->"a68482ff-dce8-43fd-b06f-4c00c76ac30b"],
Cell[CellGroupData[{
Cell[481875, 9092, 616, 14, 130, "Input",ExpressionUUID->"66974958-bf92-4534-870c-83d0662e4850"],
Cell[482494, 9108, 85639, 1490, 270, "Output",ExpressionUUID->"66359241-5095-40b5-93a6-d5ac5991016c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[568182, 10604, 91, 0, 59, "Section",ExpressionUUID->"63664c69-1d6b-4ad6-8e9f-4112e21bf93e"],
Cell[CellGroupData[{
Cell[568298, 10608, 484, 11, 115, "Input",ExpressionUUID->"e48da95d-7c4f-4ec9-a373-8f88ac4e85c3"],
Cell[568785, 10621, 6519, 136, 272, "Output",ExpressionUUID->"b84ac54c-47e2-42f8-93e1-d03b539695ad"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[575353, 10763, 91, 0, 59, "Section",ExpressionUUID->"2dc7ec1b-86bf-4ad6-9107-7ba59d783453"],
Cell[CellGroupData[{
Cell[575469, 10767, 615, 13, 130, "Input",ExpressionUUID->"c9883b91-5971-42ef-9eed-9a24d98aa649"],
Cell[576087, 10782, 26209, 523, 272, "Output",ExpressionUUID->"93b3a988-d47c-4bcf-8b4b-85db75ba684c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[602345, 11311, 93, 0, 59, "Section",ExpressionUUID->"55b23f14-84f0-4298-94df-5b40bc7a7d91"],
Cell[CellGroupData[{
Cell[602463, 11315, 1128, 22, 174, "Input",ExpressionUUID->"5ea9a00c-7a2d-4d01-9a95-470911d59563"],
Cell[603594, 11339, 137275, 2374, 331, "Output",ExpressionUUID->"8c1bf084-d853-44f0-952e-0b00cf153d56"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[740918, 13719, 114, 0, 59, "Section",ExpressionUUID->"0684b0d1-77c1-494f-ba22-58749050dd39"],
Cell[CellGroupData[{
Cell[741057, 13723, 1093, 20, 130, "Input",ExpressionUUID->"046e9bc3-2c7f-47fe-a908-468ad5191ab3"],
Cell[742153, 13745, 91104, 1579, 331, "Output",ExpressionUUID->"9d4f8793-7ddb-4464-a11e-7ce99e25d7f6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[833318, 15331, 168, 3, 62, "Chapter",ExpressionUUID->"1a3feb5e-bc24-4eb5-b5bf-06739c084bc4"],
Cell[833489, 15336, 292, 6, 31, "Text",ExpressionUUID->"ea446dbd-a07c-46d3-9bd2-b453b974da2e"],
Cell[833784, 15344, 669, 14, 144, "Input",ExpressionUUID->"f9a1e303-2f28-476b-8e4f-83925b74da45"],
Cell[CellGroupData[{
Cell[834478, 15362, 109, 0, 59, "Section",ExpressionUUID->"84cf2a43-e40b-4022-991f-9588a62a7086"],
Cell[CellGroupData[{
Cell[834612, 15366, 501, 11, 115, "Input",ExpressionUUID->"a6a18004-4fe3-4161-804a-60cdf9f508e7"],
Cell[CellGroupData[{
Cell[835138, 15381, 280, 6, 21, "Print",ExpressionUUID->"cb7a69b7-442f-4b04-b1e6-2ec66703d5ff"],
Cell[835421, 15389, 435, 10, 24, "Print",ExpressionUUID->"0c5e34d7-4fde-4931-8c3e-d8a4d5326939"],
Cell[835859, 15401, 296, 6, 21, "Print",ExpressionUUID->"1db5bbc1-0f58-4417-b592-9fdeab26186a"],
Cell[836158, 15409, 247, 5, 19, "Print",ExpressionUUID->"428909fc-d577-4452-ad55-99a364cbde62"],
Cell[836408, 15416, 1819, 40, 96, "Print",ExpressionUUID->"e2d8f406-4ab1-4c85-ba1e-23d39fb26637"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[838288, 15463, 93, 0, 59, "Section",ExpressionUUID->"ca63c73a-18c9-476a-8590-00b9e00d8f0f"],
Cell[CellGroupData[{
Cell[838406, 15467, 617, 15, 174, "Input",ExpressionUUID->"519fa589-4603-447f-a3a7-6a4b10ebc498"],
Cell[CellGroupData[{
Cell[839048, 15486, 466, 7, 19, "Print",ExpressionUUID->"a9a68c53-bc05-43cc-a9ea-8f3c6cc33c07"],
Cell[839517, 15495, 1822, 40, 90, "Print",ExpressionUUID->"48cb682c-c5f9-4f25-9f08-a60720974615"],
Cell[841342, 15537, 435, 7, 19, "Print",ExpressionUUID->"18a18655-698b-43cc-beed-bc06fdc95583"],
Cell[841780, 15546, 1846, 42, 90, "Print",ExpressionUUID->"ea029f82-81f3-4cd9-9add-49dc8eedec34"],
Cell[843629, 15590, 779, 16, 19, "Print",ExpressionUUID->"37e25445-c02e-40b6-8123-6d45dcabdebf"],
Cell[844411, 15608, 618, 12, 19, "Print",ExpressionUUID->"bb70dae9-94df-4fee-8609-58cd650c72c0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[845090, 15627, 109, 0, 59, "Section",ExpressionUUID->"a751b237-355b-4e0f-88f8-9c5a6a9ef34b"],
Cell[CellGroupData[{
Cell[845224, 15631, 792, 16, 189, "Input",ExpressionUUID->"fb98a2f2-41f3-402a-9de5-0e2078a68ec0"],
Cell[CellGroupData[{
Cell[846041, 15651, 956, 19, 24, "Print",ExpressionUUID->"6ab6311d-2718-456f-90eb-10c5446b591b"],
Cell[847000, 15672, 954, 19, 24, "Print",ExpressionUUID->"5a99fb58-1c8c-4214-a50c-53a42ee788f3"],
Cell[847957, 15693, 631, 12, 21, "Print",ExpressionUUID->"91347bee-2de4-4d0d-b4ba-aafdd5cfe2c0"],
Cell[848591, 15707, 568, 11, 19, "Print",ExpressionUUID->"f711d853-bd1d-462e-b4c0-e9e8782ecc45"],
Cell[849162, 15720, 474, 8, 21, "Print",ExpressionUUID->"83f28ab7-2f9d-4e5b-9517-1f8541f14a83"],
Cell[849639, 15730, 649, 13, 19, "Print",ExpressionUUID->"3d3e1106-6f55-48c5-90a6-eeb5b04c1077"],
Cell[850291, 15745, 628, 12, 19, "Print",ExpressionUUID->"c318be8d-1dc7-408b-9c05-94dc4d767769"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[850980, 15764, 113, 0, 59, "Section",ExpressionUUID->"b3041044-9f94-49fe-92ba-f58cae7af779"],
Cell[CellGroupData[{
Cell[851118, 15768, 414, 13, 159, "Input",ExpressionUUID->"92e8ff29-a5c2-49e2-8c60-8709e2be75f7"],
Cell[CellGroupData[{
Cell[851557, 15785, 569, 11, 19, "Print",ExpressionUUID->"9f02d18a-84c3-4212-8a4d-4b07584584f5"],
Cell[852129, 15798, 575, 11, 19, "Print",ExpressionUUID->"5ed8eb34-d02c-42cc-9aa7-b690a704895e"],
Cell[852707, 15811, 577, 11, 19, "Print",ExpressionUUID->"cce5792a-0063-4e89-a468-6885fbaf54cc"],
Cell[853287, 15824, 605, 12, 19, "Print",ExpressionUUID->"5fc8f3ca-3721-48ec-b703-cb304382f04d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[853953, 15843, 109, 0, 59, "Section",ExpressionUUID->"d855d479-9f35-4373-8baf-2a4a5e50e380"],
Cell[CellGroupData[{
Cell[854087, 15847, 536, 13, 130, "Input",ExpressionUUID->"37a9b0a1-4f88-464b-83c7-319382bbc58d"],
Cell[CellGroupData[{
Cell[854648, 15864, 476, 8, 21, "Print",ExpressionUUID->"3691c83f-eaf6-491d-8582-00f6648b2308"],
Cell[855127, 15874, 621, 12, 19, "Print",ExpressionUUID->"469ebff5-4dd4-448d-9207-f12cf21d61aa"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[855809, 15893, 100, 0, 59, "Section",ExpressionUUID->"96820593-4d00-4001-baac-a54058469ec9"],
Cell[CellGroupData[{
Cell[855934, 15897, 488, 10, 115, "Input",ExpressionUUID->"8b03cc56-f9cd-4305-881c-e72152a4ba76"],
Cell[856425, 15909, 969, 27, 150, "Output",ExpressionUUID->"aa8b27df-ddd5-41f7-ba7d-abd7c471b911"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


